Exact 6-cut rigidity and small-order superconnectivity for the 6-regular case of Dirac's k=4 problem

Dirac asked in 1970 whether for every k >= 4 there is a k-vertex-critical graph without critical edges; Jensen settled all k >= 5, and only k=4 remains open. Following Skottova and Steiner, call a graph G a (4,1)-graph if chi(G)=4, chi(G-v)=3 for every vertex v, and chi(G-e)=4 for every edge e; they proved delta(G) >= 6 and lambda(G) >= 6 for every (4,1)-graph and asked whether a 6-regular (4,1)-graph exists. We prove three results about this 6-regular case. Theorem A (computational): there is no 6-regular 4-vertex-critical graph on n <= 15 vertices, except for a unique graph (up to isomorphism) on n=13, whose 13 critical edges form a Hamilton cycle; hence any 6-regular (4,1)-graph has at least 16 vertices. Theorem B: in a 6-regular (4,1)-graph every 6-edge-cut is either the edge star of a vertex or has both shores of size at least 15; consequently every 6-regular (4,1)-graph on at most 29 vertices is super-6-edge-connected. Theorem C (all sizes): no shore of a nontrivial 6-edge-cut in a 6-regular (4,1)-graph induces a bipartite graph; more generally, a shore whose deficiency is concentrated on two vertices forces them to receive equal colours in every proper 3-colouring. The proof of Theorem B rests on an exact classification of the 3x3 cut matrices of 6-edge-cuts in (4,1)-graphs (exactly 21 matrices, five types up to row/column permutations) together with a boundary-shortfall lemma; the unique near-miss is K_{3,3,3} minus a rainbow 3-matching. Several supporting lemmas are machine-checked in Lean 4/Mathlib.

==> anc/README.md <==
# Ancillary files for "Exact 6-cut rigidity and small-order superconnectivity for the 6-regular case of Dirac's k=4 problem"

All graph generation uses nauty 2.8.9 `geng` (B. D. McKay), built with
`-DMAXN=WORDSIZE -DWORDSIZE=32`. All graph6 strings follow the standard nauty
format. Colourings are proper maps to {1,2,3}, never counted modulo colour
permutation.

## Theorem A (no 6-regular 4-vertex-critical graph on n <= 15 except a unique one on n = 13)

A 6-regular graph requires n >= 7. Generator + classifier:

    geng -d6 -D6 <n> | check_g6 <n>          # counts: total / 3col / notVC / 4VCcrit / target
    geng -d6 -D6 <n> | check_g6_v2 <n>       # same, with the neighbourhood-bipartite prefilter

Exact per-n commands and resulting counts (total / 3-colourable / not-vertex-critical
/ 4-VC-with-critical-edge / target):

    n=7   geng -d6 -D6 7  | check_g6 7        -> 1 / 0 / 1 / 0 / 0   (K_7 only)
    n=8   geng -d6 -D6 8  | check_g6 8        -> 1 / 0 / 1 / 0 / 0
    n=9   geng -d6 -D6 9  | check_g6 9        -> 4 / 1 / 3 / 0 / 0
    n=10  geng -d6 -D6 10 | check_g6 10       -> 21 / 1 / 20 / 0 / 0
    n=11  geng -d6 -D6 11 | check_g6 11       -> 266 / 3 / 263 / 0 / 0
    n=12  geng -d6 -D6 12 | check_g6 12       -> 7849 / 50 / 7799 / 0 / 0
    n=13  geng -d6 -D6 13 | check_g6 13       -> 367860 / 849 / 367010 / 1 / 0
    n=14  geng -d6 -D6 14 | check_g6 14       -> 21609301 / 42667 / 21566634 / 0 / 0
    n=15  geng -d6 -D6 15 r/2750 | check_g6_v2 15   (per residue class 0..2749; sum below)

- `check_g6.cpp`, `check_g6_v2.cpp` — C++ classifiers (clang++ -O3). v2 adds the
  prefilter of Lemma 2.5 (neighbourhood bipartiteness, valid since the graphs are
  6-regular so Delta <= 6); both validated to produce identical classifications on
  n = 11, 12, 13. Totals match the known counts of 6-regular graphs (OEIS A165628).
- n = 14 was also run twice with different residue chunkings (`geng ... r/110` and
  `r/73`); aggregates agree.
- n = 15 was run with check_g6_v2 in residue classes (geng `r/2750`); every class
  validated by matching the geng `>Z` terminating count against the classifier
  count; aggregate: 1,470,293,676 graphs (= known count), 0 4-vertex-critical, 0 target.
- `unique_6reg_4vc_n13.txt` — the unique 6-regular 4-vertex-critical graph on 13
  vertices (edge list; graph6: `L?bFFbw~B{FwFw`).
- `verify_lemma21_n13.py` — audit of the singleton-lemma mechanism on that graph:
  78 vertex-deleted colourings, none with a 2+2+2 split; 156 singleton
  predictions; 13/13 critical edges covered, 0 false positives.
- `test_lemma21_random.py` — stress test of the vertex-form Kempe tether
  (19,389 implications on random 4-chromatic graphs, 0 failures).

## Theorem B (shore exclusion, sizes 9..14)

Candidate shores of size a (connected, 3a-3 edges, max degree 6):

    geng -c -D6 <a> <3a-3>:<3a-3> | enum_shore <a>          # filter battery
    geng -c -D6 <a> <3a-3>:<3a-3> | enum_shore <a> certs    # + per-graph certificates

- `enum_shore.cpp` — the four necessary filters: deficiency range [B];
  all-colourings boundary row-sum vector in {(6,0,0),(3,3,0),(4,1,1),(2,2,2)} [C];
  localized comparable-nonneighbours [T]; boundary-shortfall [K].
- `verify_shore_indep.py` — independent Python reimplementation; identical counts
  at a = 9, 10, 11.
- `shore{9,10,11}_certs.txt` — per-graph fate certificates for every [B]+[C]
  survivor (graph6 + failed filter + killing vertex for [K]).
- `verify_9shore_survivor.py`, `kill_9shore_survivor.py` — the a=9 near-miss
  H = K_{3,3,3} minus a rainbow 3-matching (graph6 `HEzftz{`): full recount,
  structure, and the boundary-shortfall kill (also brute-forced over 3^8
  assignments).
- Large runs (a = 12, 13, 14) were executed as residue classes with a completeness
  guard: every class must end with geng's `>Z` terminator line and the generated
  count must equal the classifier's count.

## Theorem C (no bipartite shore; PG(2,5) sharpness)

- `pg25_test.cpp` — builds the incidence graph of PG(2,5) (31 points + 31 lines,
  6-regular bipartite, girth 6, n=62) and verifies a deletion-(2,2,2) witness for a
  point and a line; point/line-transitivity then covers all 62 vertices, so the
  graph is "all-unfrozen". This is the sharpness example of Remark 6.x: it passes
  the one-sided boundary-shortfall test at every vertex yet Theorem C excludes its
  deficiency-6 modifications.
- `verify_pg25.py` — independent Python reconstruction of the same graph (built from
  scratch over GF(5)), finding and explicitly checking the (2,2,2) witnesses
  (properness + neighbourhood colour counts). Two independent implementations agree.
- `unfrozen_census.cpp` — exhaustive deletion-witness census over 6-regular
  3-colourable graphs; confirms the whole-graph "frozen vertex" property holds for
  all n <= 15 (so the failure first appears at n=62, the PG(2,5) case).

## Lean-verified lemmas

`erdos944_cores.lean` (Lean 4 / Mathlib, toolchain leanprover/lean4:v4.27.0):
compiles with no sorry and no native_decide; `#print axioms` gives at most
[propext, Classical.choice, Quot.sound]:

- `singleton_edge_critical` — recolouring core of the singleton lemma (axiom-free);
- `comps`, `mem_comps` — enumeration of weak compositions with a proved
  completeness lemma;
- `cut_matrix_classification` — exactly 21 sum-6 matrices with all six
  permutation-diagonal sums >= 2;
- `matrix_mem_classification` — bridge to the genuine matrix form
  (forall pi in S_3 diagonal bounds);
- `turan_count_shore` — floor(a^2/3) < 3a-3 for 2 <= a <= 7.

`erdos944_rowforcing.lean` (same toolchain; `#print axioms cut_row_forcing` = [propext]):

- `cut_row_forcing` — among the 21 valid cut matrices, every one with row-sum vector
  (3,3,0) has both nonzero rows (1,1,1), and every one with (6,0,0) has nonzero row
  (2,2,2). This is the matrix input to the anti-diagonal and diagonal cases of
  Theorem C. Verify with `lake env lean erdos944_rowforcing.lean` against a Mathlib
  build for the stated toolchain.


==> anc/SHA256SUMS.txt <==
81c8ef7453a4be9cae1ba8dd4dc56a9adb3b60bbe6a14fa695a10dae65d55735 *README.md
e37e25aa6d188806da59325f11e7c5e411646d51ac33a5847fd7c4d6f9b3def0 *check_g6.cpp
6efe3ad5f56a5d2e4b90026f10c90578bfb8c0d80a9d2f93f36b7099d3a59a96 *check_g6_v2.cpp
422a1e44cdb3786e52d8b4f3093683b108e26392d0368e0b5eeb0e76ac06a1ab *enum_shore.cpp
8ca5476277a45d964fb554438573b41287aba3322ef46e58ff47d6eb1fc8ce52 *erdos944_cores.lean
b546f71b1829b577054401974ea8b4c1d7ae6ea88d554eedbb15e5e33b020863 *erdos944_rowforcing.lean
2113ba3a9940792eacdabf0b983104fcce60ea2bee2db57696e970e30a0f067b *kill_9shore_survivor.py
66a479f5c3a6ec1e2b479955104f5065a8da53cc1b020b93e518356382d7d59b *pg25_test.cpp
19e2099ccd2456de97829741935882b4dda19f3d6cfd83bd35e62ac2e41af68e *shore10_certs.txt
f38642134274e446e5b514e6bf2f80ae91b567cbae31f2187a07f6573b2c6735 *shore11_certs.txt
3b59f61cb55083ed7a8bce5f952d25c695551d85352cfd58475d5f7d90e94ab1 *shore9_certs.txt
204509175d831b00bf8ae1aa872cda04a0c94dc976ee970a322ea0042087c7cb *test_lemma21_random.py
1e186b34ecb3dfaf87bdbce7dde801674205f07441a3af1fbd262738267d39f6 *unfrozen_census.cpp
8097a6e1e1fcda3ab57cd33af57f8b9783dd08edfe249bea1f14453d1f22fd00 *unique_6reg_4vc_n13.txt
abec81ae6f01023fc90dfbc9f840c645eafd1fd98a5e13fd606abed9ce9a86a0 *verify_9shore_survivor.py
1e7ec4b6f369546a1caec0537c0e61622c4b8dd80c0e0916db1be1818450cb4a *verify_lemma21_n13.py
fba114c4fe27774b48b95dd0d8096fbc0d01326996f0f8ef265695cbee73aca9 *verify_pg25.py
36cfe278c630cf417982968d76d6e45edef3509ad3dd6269a0bb281eb21083bf *verify_shore_indep.py


==> anc/check_g6.cpp <==
// Native Windows graph6 stream classifier for the 6-regular (4,1)-graph hunt.
// Reads graph6 lines (geng output) on stdin; classifies each graph:
//   3-colourable / not vertex-critical / vertex-critical with critical edge / TARGET.
// usage: check_g6.exe N < geng_output.g6
// Per-chunk single-threaded (parallelism = many chunk processes via geng res/mod).
#include <cstdio>
#include <cstdint>
#include <cstring>
#include <string>
#include <iostream>
using namespace std;
static int N;
static const int MAXN = 32;
struct G {
  uint32_t adj[MAXN];
  void add(int u, int v) { adj[u] |= 1u << v; adj[v] |= 1u << u; }
  int deg(int u) const { return __builtin_popcount(adj[u]); }
};
static bool col3(const G& g, uint32_t rm, int eu = -1, int ev = -1) {
  int idx[MAXN], m = 0;
  for (int v = 0; v < N; v++) if (!((rm >> v) & 1)) idx[m++] = v;
  for (int i = 1; i < m; i++) { int k = idx[i], j = i - 1;
    while (j >= 0 && g.deg(idx[j]) < g.deg(k)) { idx[j+1] = idx[j]; j--; } idx[j+1] = k; }
  int8_t color[MAXN]; memset(color, -1, sizeof(color));
  int pos = 0; int8_t tryc[MAXN]; memset(tryc, 0, sizeof(tryc));
  while (pos >= 0) {
    if (pos == m) return true;
    int v = idx[pos]; bool adv = false;
    for (int c = tryc[pos]; c < 3; c++) {
      bool ok = true; uint32_t nb = g.adj[v];
      while (nb) { int u = __builtin_ctz(nb); nb &= nb - 1;
        if ((rm >> u) & 1) continue;
        if (eu >= 0 && ((u == eu && v == ev) || (u == ev && v == eu))) continue;
        if (color[u] == c) { ok = false; break; } }
      if (ok) { color[v] = c; tryc[pos] = c + 1; pos++; if (pos < m) tryc[pos] = 0; adv = true; break; }
    }
    if (!adv) { color[v] = -1; tryc[pos] = 0; pos--; }
  }
  return false;
}
// decode one graph6 line (n <= 62) into g; returns false on malformed/wrong n
static bool g6decode(const string& line, G& g) {
  if (line.empty()) return false;
  int n = line[0] - 63;
  if (n != N) return false;
  memset(g.adj, 0, sizeof(g.adj));
  int nbits = n * (n - 1) / 2;
  int need = (nbits + 5) / 6;
  if ((int)line.size() < 1 + need) return false;
  int bit = 0;
  for (int j = 1; j < n; j++)
    for (int i = 0; i < j; i++) {
      int byte = 1 + bit / 6, off = 5 - bit % 6;
      if ((line[byte] - 63) >> off & 1) g.add(i, j);
      bit++;
    }
  return true;
}
int main(int argc, char** argv) {
  N = argc > 1 ? atoi(argv[1]) : 14;
  string line;
  long long total = 0, c3 = 0, notvc = 0, vccrit = 0, target = 0, badline = 0;
  while (getline(cin, line)) {
    while (!line.empty() && (line.back() == '\r' || line.back() == '\n')) line.pop_back();
    if (line.empty() || line[0] == '>') continue;
    G g;
    if (!g6decode(line, g)) { badline++; continue; }
    total++;
    if (total % 200000 == 0) {
      fprintf(stderr, "PROGRESS total=%lld threecol=%lld notVC=%lld vcWithCritEdge=%lld TARGET=%lld\n",
              total, c3, notvc, vccrit, target);
      fflush(stderr);
    }
    if (col3(g, 0)) { c3++; continue; }
    bool vc = true;
    for (int v = 0; v < N && vc; v++) if (!col3(g, 1u << v)) vc = false;
    if (!vc) { notvc++; continue; }
    bool crit = false;
    for (int u = 0; u < N && !crit; u++) { uint32_t nb = g.adj[u];
      while (nb) { int v = __builtin_ctz(nb); nb &= nb - 1; if (v < u) continue;
        if (col3(g, 0, u, v)) { crit = true; break; } } }
    if (crit) { vccrit++; printf("VC_WITH_CRIT_G6: %s\n", line.c_str()); fflush(stdout); }
    else { target++; printf("TARGET_G6: %s\n", line.c_str()); fflush(stdout); }
  }
  printf("total=%lld threecol=%lld notVC=%lld vcWithCritEdge=%lld TARGET=%lld badline=%lld\n",
         total, c3, notvc, vccrit, target, badline);
  return 0;
}


==> anc/check_g6_v2.cpp <==
// v2 graph6 classifier for the 6-regular (4,1)-graph hunt, with the
// neighbourhood-bipartiteness prefilter:
//   In a 4-vertex-critical graph on n >= 8 vertices, every induced neighbourhood
//   G[N(v)] is bipartite (an odd cycle C in N(v) gives the 4-chromatic wheel
//   v+C on <= 7 vertices; any u outside it has chi(G-u) >= 4, contradicting
//   vertex-criticality). Graphs failing the test are notVC; they are also never
//   3-colourable-misclassified (a wheel forces chi >= 4), so counters remain
//   comparable with check_g6.cpp.
// usage: check_g6_v2.exe N < g6_lines
#include <cstdio>
#include <cstdint>
#include <cstring>
#include <string>
#include <iostream>
using namespace std;
static int N;
static const int MAXN = 32;
struct G {
  uint32_t adj[MAXN];
  void add(int u, int v) { adj[u] |= 1u << v; adj[v] |= 1u << u; }
  int deg(int u) const { return __builtin_popcount(adj[u]); }
};
static bool col3(const G& g, uint32_t rm, int eu = -1, int ev = -1) {
  int idx[MAXN], m = 0;
  for (int v = 0; v < N; v++) if (!((rm >> v) & 1)) idx[m++] = v;
  for (int i = 1; i < m; i++) { int k = idx[i], j = i - 1;
    while (j >= 0 && g.deg(idx[j]) < g.deg(k)) { idx[j+1] = idx[j]; j--; } idx[j+1] = k; }
  int8_t color[MAXN]; memset(color, -1, sizeof(color));
  int pos = 0; int8_t tryc[MAXN]; memset(tryc, 0, sizeof(tryc));
  while (pos >= 0) {
    if (pos == m) return true;
    int v = idx[pos]; bool adv = false;
    for (int c = tryc[pos]; c < 3; c++) {
      bool ok = true; uint32_t nb = g.adj[v];
      while (nb) { int u = __builtin_ctz(nb); nb &= nb - 1;
        if ((rm >> u) & 1) continue;
        if (eu >= 0 && ((u == eu && v == ev) || (u == ev && v == eu))) continue;
        if (color[u] == c) { ok = false; break; } }
      if (ok) { color[v] = c; tryc[pos] = c + 1; pos++; if (pos < m) tryc[pos] = 0; adv = true; break; }
    }
    if (!adv) { color[v] = -1; tryc[pos] = 0; pos--; }
  }
  return false;
}
// is the induced graph on vertex set 'mask' bipartite? (mask has <= 8 bits here)
static bool induced_bipartite(const G& g, uint32_t mask) {
  int8_t side[MAXN]; uint32_t left = mask;
  while (left) {
    int s = __builtin_ctz(left);
    // BFS from s
    side[s] = 0; uint32_t qmask = 1u << s; left &= ~(1u << s);
    uint32_t stack = 1u << s;
    while (stack) {
      int x = __builtin_ctz(stack); stack &= stack - 1;
      uint32_t nb = g.adj[x] & mask;
      while (nb) {
        int y = __builtin_ctz(nb); nb &= nb - 1;
        if (qmask >> y & 1) { if (side[y] == side[x]) return false; }
        else { side[y] = 1 - side[x]; qmask |= 1u << y; stack |= 1u << y; left &= ~(1u << y); }
      }
    }
  }
  return true;
}
static bool g6decode(const string& line, G& g) {
  if (line.empty()) return false;
  int n = line[0] - 63;
  if (n != N) return false;
  memset(g.adj, 0, sizeof(g.adj));
  int nbits = n * (n - 1) / 2;
  int need = (nbits + 5) / 6;
  if ((int)line.size() < 1 + need) return false;
  int bit = 0;
  for (int j = 1; j < n; j++)
    for (int i = 0; i < j; i++) {
      int byte = 1 + bit / 6, off = 5 - bit % 6;
      if ((line[byte] - 63) >> off & 1) g.add(i, j);
      bit++;
    }
  return true;
}
int main(int argc, char** argv) {
  N = argc > 1 ? atoi(argv[1]) : 15;
  string line;
  long long total = 0, prefilt = 0, c3 = 0, notvc = 0, vccrit = 0, target = 0, badline = 0;
  while (getline(cin, line)) {
    while (!line.empty() && (line.back() == '\r' || line.back() == '\n')) line.pop_back();
    if (line.empty() || line[0] == '>') continue;
    G g;
    if (!g6decode(line, g)) { badline++; continue; }
    total++;
    if (total % 1000000 == 0) {
      fprintf(stderr, "PROGRESS total=%lld nbhdOdd=%lld threecol=%lld notVC=%lld vcWithCritEdge=%lld TARGET=%lld\n",
              total, prefilt, c3, notvc, vccrit, target);
      fflush(stderr);
    }
    bool oddnbhd = false;
    for (int v = 0; v < N && !oddnbhd; v++)
      if (!induced_bipartite(g, g.adj[v])) oddnbhd = true;
    if (oddnbhd) { prefilt++; continue; }   // notVC (wheel); counted separately
    if (col3(g, 0)) { c3++; continue; }
    bool vc = true;
    for (int v = 0; v < N && vc; v++) if (!col3(g, 1u << v)) vc = false;
    if (!vc) { notvc++; continue; }
    bool crit = false;
    for (int u = 0; u < N && !crit; u++) { uint32_t nb = g.adj[u];
      while (nb) { int v = __builtin_ctz(nb); nb &= nb - 1; if (v < u) continue;
        if (col3(g, 0, u, v)) { crit = true; break; } } }
    if (crit) { vccrit++; printf("VC_WITH_CRIT_G6: %s\n", line.c_str()); fflush(stdout); }
    else { target++; printf("TARGET_G6: %s\n", line.c_str()); fflush(stdout); }
  }
  printf("total=%lld nbhdOdd=%lld threecol=%lld notVC=%lld vcWithCritEdge=%lld TARGET=%lld badline=%lld\n",
         total, prefilt, c3, notvc, vccrit, target, badline);
  return 0;
}


==> anc/enum_shore.cpp <==
// General candidate-shore filter for nontrivial 6-edge-cut shores of size A_SIZE in a
// 6-REGULAR (4,1)-graph. Feed geng -c -D6 <a> E:E where E = 3a-3.
// Filters (all NECESSARY conditions for being a shore of a target):
//   [B]  b(v) = 6 - deg(v) in [0,5], sum b = 6 (automatic from edge count)
//   [C]  3-colourable AND every proper 3-colouring has boundary deficiency-vector
//        (sum of b over colour classes, sorted desc) in {(6,0,0),(4,1,1),(3,3,0),(2,2,2)}
//   [T]  no nonadjacent pair u,v with b(u)=0 and N(u) subseteq N(v)  [folklore]
//   [K]  for EVERY vertex v: there EXISTS a proper 3-colouring psi of H-v with
//        sum_i max(0, 2 - cnt_i) <= b(v), where cnt_i = # colour-i vertices in N_A(v).
//        (In a target chi(G-v)=3 gives such a psi: every colour needs >= 2 in N_G(v)
//         [Lemma 1.1 + no-critical-edge], and at most b(v) of those can be cut-neighbours.)
// usage: enum_shore.exe A_SIZE < g6_lines
#include <cstdio>
#include <cstdint>
#include <cstring>
#include <string>
#include <iostream>
using namespace std;
static int N;
static const int MAXN = 16;
struct G { uint32_t adj[MAXN]; int deg(int u) const { return __builtin_popcount(adj[u]); } };
static bool g6decode(const string& line, G& g) {
  if (line.empty() || line[0] - 63 != N) return false;
  memset(g.adj, 0, sizeof(g.adj));
  int bit = 0;
  for (int j = 1; j < N; j++)
    for (int i = 0; i < j; i++) {
      int byte = 1 + bit / 6, off = 5 - bit % 6;
      if ((int)line.size() <= byte) return false;
      if ((line[byte] - 63) >> off & 1) { g.adj[i] |= 1u << j; g.adj[j] |= 1u << i; }
      bit++;
    }
  return true;
}
static int b[MAXN];
static const int ALLOWED[4][3] = {{6,0,0},{4,1,1},{3,3,0},{2,2,2}};
static bool vec_allowed(int v0, int v1, int v2) {
  int v[3] = {v0,v1,v2};
  if (v[0]<v[1]) swap(v[0],v[1]);
  if (v[1]<v[2]) swap(v[1],v[2]);
  if (v[0]<v[1]) swap(v[0],v[1]);
  for (auto& a : ALLOWED) if (v[0]==a[0] && v[1]==a[1] && v[2]==a[2]) return true;
  return false;
}
// enumerate proper 3-colourings of the graph restricted to vertices != skip (skip=-1: all);
// callback per colouring via lambda-ish: we inline the two uses instead.
static long long nCol;
// use: mode 0 = check boundary vectors on full graph (returns false on violation or no colouring)
static bool check_colourings_full(const G& g) {
  int8_t col[MAXN]; memset(col, -1, sizeof(col));
  int8_t tryc[MAXN]; memset(tryc, 0, sizeof(tryc));
  long long cnt = 0; int pos = 0; bool ok = true;
  while (pos >= 0) {
    if (pos == N) {
      cnt++;
      int s[3] = {0,0,0};
      for (int v = 0; v < N; v++) s[col[v]] += b[v];
      if (!vec_allowed(s[0],s[1],s[2])) { ok = false; break; }
      pos--; continue;
    }
    int v = pos; bool adv = false;
    for (int c = tryc[pos]; c < 3; c++) {
      bool fine = true; uint32_t nb = g.adj[v];
      while (nb) { int u = __builtin_ctz(nb); nb &= nb-1; if (u < v && col[u]==c) { fine=false; break; } }
      if (fine) { col[v]=c; tryc[pos]=c+1; pos++; if (pos<N) tryc[pos]=0; adv=true; break; }
    }
    if (!adv) { col[v]=-1; tryc[pos]=0; pos--; }
  }
  nCol = cnt;
  return ok && cnt > 0;
}
// mode 1: does H-skip admit a proper colouring with deficiency on N(skip) <= b(skip)?
static bool exists_good_colouring_minus(const G& g, int skip) {
  int verts[MAXN], m = 0;
  for (int v = 0; v < N; v++) if (v != skip) verts[m++] = v;
  int8_t col[MAXN]; memset(col, -1, sizeof(col));
  int8_t tryc[MAXN]; memset(tryc, 0, sizeof(tryc));
  int pos = 0;
  while (pos >= 0) {
    if (pos == m) {
      int cnt[3] = {0,0,0};
      uint32_t nb = g.adj[skip];
      while (nb) { int u = __builtin_ctz(nb); nb &= nb-1; cnt[col[u]]++; }
      int defc = 0;
      for (int i = 0; i < 3; i++) if (cnt[i] < 2) defc += 2 - cnt[i];
      if (defc <= b[skip]) return true;
      pos--; continue;
    }
    int v = verts[pos]; bool adv = false;
    for (int c = tryc[pos]; c < 3; c++) {
      bool fine = true; uint32_t nb = g.adj[v];
      while (nb) { int u = __builtin_ctz(nb); nb &= nb-1;
        if (u == skip || col[u] != c) continue; fine = false; break; }
      if (fine) { col[v]=c; tryc[pos]=c+1; pos++; if (pos<m) tryc[pos]=0; adv=true; break; }
    }
    if (!adv) { col[v]=-1; tryc[pos]=0; pos--; }
  }
  return false;
}
static bool twins_ok(const G& g) {
  for (int u = 0; u < N; u++) {
    if (b[u] != 0) continue;
    for (int v = 0; v < N; v++) {
      if (v == u || (g.adj[u] >> v & 1)) continue;
      uint32_t nu = g.adj[u] & ~(1u << v);
      if ((nu & ~g.adj[v]) == 0) return false;
    }
  }
  return true;
}
int main(int argc, char** argv) {
  N = argc > 1 ? atoi(argv[1]) : 10;
  bool certs = argc > 2 && string(argv[2]) == "certs";
  string line;
  long long total=0, badB=0, no3col=0, badvec=0, badtwin=0, killed=0, survive=0;
  while (getline(cin, line)) {
    while (!line.empty() && (line.back()=='\r'||line.back()=='\n')) line.pop_back();
    if (line.empty() || line[0] == '>') continue;
    G g;
    if (!g6decode(line, g)) continue;
    total++;
    bool okB = true;
    for (int v = 0; v < N; v++) { b[v] = 6 - g.deg(v); if (b[v] < 0 || b[v] > 5) okB = false; }
    if (!okB) { badB++; continue; }
    if (!check_colourings_full(g)) { if (nCol == 0) no3col++; else badvec++; continue; }
    if (!twins_ok(g)) {
      badtwin++;
      if (certs) printf("CERT %s fate=twins ncol=%lld\n", line.c_str(), nCol);
      continue;
    }
    bool dead = false;
    int killv = -1;
    for (int v = 0; v < N && !dead; v++)
      if (!exists_good_colouring_minus(g, v)) { dead = true; killv = v; }
    if (dead) {
      killed++;
      if (certs) printf("CERT %s fate=kill:v%d b%d ncol=%lld\n", line.c_str(), killv, b[killv], nCol);
      continue;
    }
    survive++;
    printf("SURVIVOR: %s  ncol=%lld  b=", line.c_str(), nCol);
    for (int v = 0; v < N; v++) printf("%d", b[v]);
    printf("\n");
  }
  printf("total=%lld badDeficiency=%lld not3col=%lld badBoundaryVec=%lld comparableNonNbr=%lld localKill=%lld SURVIVORS=%lld\n",
         total, badB, no3col, badvec, badtwin, killed, survive);
  return 0;
}


==> anc/erdos944_cores.lean <==
import Mathlib

/-!
# Erdős #944 / Dirac k=4 — machine-checked cores of the rigidity package (2026-06-10)

* `Erdos944.singleton_edge_critical` — Lemma 1.1 core: if a proper-away-from-`v` 3-colouring `φ`
  gives colour `c` to exactly one neighbour `u` of `v`, then `φ[v ↦ c]` is proper on every edge
  except `uv`. (Hence in a 4-vertex-critical graph, such an edge `uv` is critical.)
* `Erdos944.comparable_nonedge_extension` — core of the standard reducibility that a
  vertex-critical graph has no nonadjacent vertices with comparable open neighbourhoods: if
  `N(y) ⊆ N(x)`, then any colouring of `G-y` extends by colouring `y` as `x`.
* `Erdos944.cut_matrix_classification` — Theorem 4.3 core: among all 3×3 ℕ-matrices with entry sum
  6 (row-major lists in `comps 9 6`, completeness by `mem_comps`), exactly 21 have all six
  permutation-diagonal sums ≥ 2. Up to row/column permutation these are the five canonical types
  with row sums (6,0,0), (3,3,0), (4,1,1), (2,2,2)×2 (canonicalization checked separately in
  Python; the count and the membership certificate are what is machine-checked here).
  `Erdos944.matrix_mem_classification` bridges the genuine matrix form (sum over `Fin 3`,
  `∀ π : Equiv.Perm (Fin 3)` diagonal bound) to the enumerated list.
* `Erdos944.turan_count_shore` — Theorem 5.1 numeric core: for 2 ≤ a ≤ 7, ⌊a²/3⌋ < 3a − 3.
-/

namespace Erdos944

/-! ## Lemma 1.1 core -/

/-- If `φ` properly colours all edges not incident to `v` and exactly one neighbour `u` of `v` has
colour `c`, then the extension of `φ` to `v` by `c` is proper on every edge except `uv`. -/
theorem singleton_edge_critical {V : Type*} [DecidableEq V]
    (adj : V → V → Prop) (hsym : ∀ {a b}, adj a b → adj b a) (hirr : ∀ a, ¬ adj a a)
    (v u : V) (φ : V → Fin 3) (c : Fin 3)
    (huniq : ∀ w, adj v w → φ w = c → w = u)
    (hproper : ∀ a b, adj a b → a ≠ v → b ≠ v → φ a ≠ φ b) :
    ∀ a b, adj a b → ¬(a = v ∧ b = u) → ¬(a = u ∧ b = v) →
      Function.update φ v c a ≠ Function.update φ v c b := by
  intro a b hab hnab hnba
  by_cases hav : a = v
  · by_cases hbv : b = v
    · exact absurd hab (by rw [hav, hbv]; exact hirr v)
    · have hb : adj v b := by rw [← hav]; exact hab
      have hbc : φ b ≠ c := fun h => hnab ⟨hav, huniq b hb h⟩
      rw [hav, Function.update_self, Function.update_of_ne hbv]
      exact fun h => hbc h.symm
  · by_cases hbv : b = v
    · have ha : adj v a := hsym (by rw [← hbv]; exact hab)
      have hac : φ a ≠ c := fun h => hnba ⟨huniq a ha h, hbv⟩
      rw [hbv, Function.update_of_ne hav, Function.update_self]
      exact hac
    · rw [Function.update_of_ne hav, Function.update_of_ne hbv]
      exact hproper a b hab hav hbv

/-- If `N(y) ⊆ N(x)` and `x ≠ y`, then any proper colouring of `G-y` extends to `G`
by colouring `y` with the colour of `x`. This is the core of the standard
comparable-nonneighbour obstruction in vertex-critical graphs. -/
theorem comparable_nonedge_extension {V : Type*} [DecidableEq V]
    (adj : V → V → Prop) (hsym : ∀ {a b}, adj a b → adj b a) (hirr : ∀ a, ¬ adj a a)
    (x y : V) (φ : V → Fin 3)
    (hxney : x ≠ y)
    (hsubset : ∀ z, adj y z → adj x z)
    (hproper : ∀ a b, adj a b → a ≠ y → b ≠ y → φ a ≠ φ b) :
    ∀ a b, adj a b → Function.update φ y (φ x) a ≠ Function.update φ y (φ x) b := by
  intro a b hab
  by_cases hay : a = y
  · by_cases hby : b = y
    · exact absurd hab (by rw [hay, hby]; exact hirr y)
    · have hyb : adj y b := by rw [← hay]; exact hab
      have hxb : adj x b := hsubset b hyb
      have hcol : φ x ≠ φ b := hproper x b hxb hxney hby
      rw [hay, Function.update_self, Function.update_of_ne hby]
      exact hcol
  · by_cases hby : b = y
    · have hay' : a ≠ y := hay
      have hayEdge : adj a y := by
        rw [hby] at hab
        exact hab
      have hya : adj y a := hsym hayEdge
      have hxa : adj x a := hsubset a hya
      have hcol : φ x ≠ φ a := hproper x a hxa hxney hay'
      rw [hby, Function.update_of_ne hay, Function.update_self]
      exact fun h => hcol h.symm
    · rw [Function.update_of_ne hay, Function.update_of_ne hby]
      exact hproper a b hab hay hby

/-! ## Theorem 4.3 core: the 6-cut matrix classification -/

/-- All length-`k` lists of naturals with sum `n` (weak compositions of `n` into `k` parts). -/
def comps : ℕ → ℕ → List (List ℕ)
  | 0, 0 => [[]]
  | 0, _ + 1 => []
  | k + 1, n => (List.range (n + 1)).flatMap fun a => (comps k (n - a)).map (a :: ·)

/-- Completeness of the enumeration: `comps k n` contains exactly the length-`k` sum-`n` lists. -/
theorem mem_comps : ∀ k n l, l ∈ comps k n ↔ l.length = k ∧ l.sum = n := by
  intro k
  induction k with
  | zero =>
    intro n l
    match n with
    | 0 =>
      simp only [comps, List.mem_singleton]
      constructor
      · rintro rfl; exact ⟨rfl, rfl⟩
      · rintro ⟨hl, -⟩; exact List.length_eq_zero_iff.mp hl
    | m + 1 =>
      simp only [comps, List.not_mem_nil, false_iff, not_and]
      intro hl
      rw [List.length_eq_zero_iff.mp hl]
      simp
  | succ k ih =>
    intro n l
    simp only [comps, List.mem_flatMap, List.mem_map, List.mem_range]
    constructor
    · rintro ⟨a, ha, l', hl', rfl⟩
      obtain ⟨hlen, hsum⟩ := (ih (n - a) l').mp hl'
      refine ⟨by simp [hlen], ?_⟩
      simp only [List.sum_cons, hsum]
      omega
    · rintro ⟨hlen, hsum⟩
      match l with
      | [] => simp at hlen
      | a :: l' =>
        simp only [List.sum_cons] at hsum
        simp only [List.length_cons, Nat.add_left_inj] at hlen
        exact ⟨a, by omega, l', (ih (n - a) l').mpr ⟨hlen, by omega⟩, rfl⟩

/-- All six permutation-diagonal sums of the 3×3 matrix `[a,b,c; d,e,f; g,h,i]` are ≥ 2. -/
def diagOK : List ℕ → Bool
  | [a, b, c, d, e, f, g, h, i] =>
    decide (2 ≤ a + e + i) && decide (2 ≤ a + f + h) && decide (2 ≤ b + d + i) &&
    decide (2 ≤ b + f + g) && decide (2 ≤ c + d + h) && decide (2 ≤ c + e + g)
  | _ => false

set_option maxRecDepth 100000 in
/-- Exactly 21 of the 3003 sum-6 3×3 ℕ-matrices have all six permutation-diagonal sums ≥ 2. -/
theorem cut_matrix_classification : ((comps 9 6).filter diagOK).length = 21 := by decide

/-- Matrix form of Theorem 4.3 membership: any 3×3 ℕ-matrix with total sum 6 whose permutation
diagonals all have sum ≥ 2 appears (row-major) in the 21-element enumeration of
`cut_matrix_classification`. -/
theorem matrix_mem_classification (m : Fin 3 → Fin 3 → ℕ)
    (hsum : ∑ i : Fin 3, ∑ j : Fin 3, m i j = 6)
    (hdiag : ∀ π : Equiv.Perm (Fin 3), 2 ≤ ∑ i : Fin 3, m i (π i)) :
    [m 0 0, m 0 1, m 0 2, m 1 0, m 1 1, m 1 2, m 2 0, m 2 1, m 2 2] ∈
      (comps 9 6).filter diagOK := by
  have d1 : 2 ≤ m 0 0 + m 1 1 + m 2 2 := by
    simpa [Fin.sum_univ_three] using hdiag 1
  have d2 : 2 ≤ m 0 0 + m 1 2 + m 2 1 := by
    simpa [Fin.sum_univ_three, Equiv.swap_apply_def] using hdiag (Equiv.swap 1 2)
  have d3 : 2 ≤ m 0 1 + m 1 0 + m 2 2 := by
    simpa [Fin.sum_univ_three, Equiv.swap_apply_def] using hdiag (Equiv.swap 0 1)
  have d4 : 2 ≤ m 0 1 + m 1 2 + m 2 0 := by
    simpa [Fin.sum_univ_three, Equiv.Perm.mul_apply, Equiv.swap_apply_def] using
      hdiag (Equiv.swap 0 1 * Equiv.swap 1 2)
  have d5 : 2 ≤ m 0 2 + m 1 0 + m 2 1 := by
    simpa [Fin.sum_univ_three, Equiv.Perm.mul_apply, Equiv.swap_apply_def] using
      hdiag (Equiv.swap 1 2 * Equiv.swap 0 1)
  have d6 : 2 ≤ m 0 2 + m 1 1 + m 2 0 := by
    simpa [Fin.sum_univ_three, Equiv.swap_apply_def] using hdiag (Equiv.swap 0 2)
  rw [List.mem_filter]
  constructor
  · rw [mem_comps]
    refine ⟨rfl, ?_⟩
    have hs : m 0 0 + m 0 1 + m 0 2 + (m 1 0 + m 1 1 + m 1 2) + (m 2 0 + m 2 1 + m 2 2) = 6 := by
      simpa [Fin.sum_univ_three] using hsum
    simp only [List.sum_cons, List.sum_nil]
    omega
  · simp only [diagOK, Bool.and_eq_true, decide_eq_true_eq]
    omega

/-! ## Theorem 5.1 numeric core -/

theorem turan_count_shore : ∀ a : ℕ, 2 ≤ a → a ≤ 7 → a ^ 2 / 3 < 3 * a - 3 := by
  intro a h2 h7
  interval_cases a <;> norm_num

end Erdos944


==> anc/erdos944_rowforcing.lean <==
import Mathlib

/-!
Anti-diagonal / diagonal forcing core for Erdős #944 (Theorem C support, 2026-06-13).

Among the 21 valid 6-edge-cut matrices (3×3 ℕ-matrices, entry sum 6, all six
permutation-diagonal sums ≥ 2), the row-sum vector determines the rows in the two
extreme cases used by the bipartite-shore exclusion:

* row sums a permutation of `(3,3,0)`  ⇒  both nonzero rows are `(1,1,1)`
  (each cut triple is rainbow in every partner colouring — the anti-diagonal kill);
* row sums a permutation of `(6,0,0)`  ⇒  the nonzero row is `(2,2,2)`
  (the six cut endpoints split `2+2+2` — the diagonal/always-balanced forcing).

Both are decidable facts about the finite enumeration; proved by `decide`, no
`native_decide`.
-/

namespace Erdos944C

/-- Length-`k`, sum-`n` lists of naturals (weak compositions), row-major matrices. -/
def comps : ℕ → ℕ → List (List ℕ)
  | 0, 0 => [[]]
  | 0, _ + 1 => []
  | k + 1, n => (List.range (n + 1)).flatMap fun a => (comps k (n - a)).map (a :: ·)

/-- All six permutation-diagonal sums of `[a,b,c; d,e,f; g,h,i]` are ≥ 2. -/
def diagOK : List ℕ → Bool
  | [a, b, c, d, e, f, g, h, i] =>
    decide (2 ≤ a + e + i) && decide (2 ≤ a + f + h) && decide (2 ≤ b + d + i) &&
    decide (2 ≤ b + f + g) && decide (2 ≤ c + d + h) && decide (2 ≤ c + e + g)
  | _ => false

/-- Row-forcing predicate: in the `(3,3,0)` row-sum case both nonzero rows equal
`[1,1,1]`; in the `(6,0,0)` row-sum case the nonzero row equals `[2,2,2]`. -/
def rowForcing : List ℕ → Bool
  | [a, b, c, d, e, f, g, h, i] =>
      let r0 := [a, b, c]; let r1 := [d, e, f]; let r2 := [g, h, i]
      let s0 := a + b + c; let s1 := d + e + f; let s2 := g + h + i
      let is330 := (s0 == 0 && s1 == 3 && s2 == 3) || (s0 == 3 && s1 == 0 && s2 == 3) ||
                   (s0 == 3 && s1 == 3 && s2 == 0)
      let is600 := (s0 == 6 && s1 == 0 && s2 == 0) || (s0 == 0 && s1 == 6 && s2 == 0) ||
                   (s0 == 0 && s1 == 0 && s2 == 6)
      let ok330 := !is330 ||
        ((s0 == 0 || r0 == [1, 1, 1]) && (s1 == 0 || r1 == [1, 1, 1]) &&
         (s2 == 0 || r2 == [1, 1, 1]))
      let ok600 := !is600 ||
        ((!(s0 == 6) || r0 == [2, 2, 2]) && (!(s1 == 6) || r1 == [2, 2, 2]) &&
         (!(s2 == 6) || r2 == [2, 2, 2]))
      ok330 && ok600
  | _ => true

set_option maxRecDepth 100000 in
/-- Every valid 6-cut matrix satisfies the row-forcing law: `(3,3,0)` row sums force
both nonzero rows to be `(1,1,1)`, and `(6,0,0)` row sums force the nonzero row to be
`(2,2,2)`. This is the matrix input to the anti-diagonal and diagonal cases of the
bipartite-shore exclusion (Theorem C). -/
theorem cut_row_forcing : ((comps 9 6).filter diagOK).all rowForcing = true := by decide

end Erdos944C


==> anc/kill_9shore_survivor.py <==
"""Local kill test for the unique 9-shore survivor H = HEzftz{.

For each internal vertex v (b(v)=0, so N_G(v) = N_H(v) entirely inside A):
enumerate ALL proper 3-colourings of H - v and check the colour counts on N_H(v).
In a target, chi(G-v)=3 gives a proper colouring phi of G-v whose restriction to
H - v is proper; Lemma 1.1 forces every colour to appear >= 2 times in N(v) under
phi (count 0 => G 3-colourable; count 1 => critical edge). The counts depend only
on phi|N(v), and N(v) is inside H - v. So:
  if EVERY proper 3-colouring of H - v has some colour count <= 1 on N_H(v),
  then H cannot be a 9-shore of any 6-regular target.  (KILL)
"""
EDGES = [(0,3),(0,4),(0,5),(0,6),(0,7),(0,8),(1,3),(1,4),(1,5),(1,6),(1,8),
         (2,4),(2,5),(2,6),(2,7),(2,8),(3,6),(3,7),(3,8),(4,6),(4,7),(4,8),
         (5,7),(5,8)]
N = 9
adj = [set() for _ in range(N)]
for a,b in EDGES: adj[a].add(b); adj[b].add(a)
internal = [v for v in range(N) if len(adj[v]) == 6]
print('internal vertices:', internal)

def colourings(verts, adjacency):
    verts = list(verts); out = []; col = {}
    def bt(i):
        if i == len(verts): out.append(dict(col)); return
        v = verts[i]
        used = {col[u] for u in adjacency[v] if u in col}
        for c in range(3):
            if c not in used:
                col[v] = c; bt(i+1); del col[v]
    bt(0)
    return out

all_killed = True
for v in internal:
    others = [u for u in range(N) if u != v]
    cols = colourings(others, adj)
    ok_exists = []
    for phi in cols:
        cnt = [0,0,0]
        for u in adj[v]: cnt[phi[u]] += 1
        if min(cnt) >= 2: ok_exists.append((phi, cnt))
    print(f'v={v}: colourings of H-v: {len(cols)}, with all counts>=2 on N(v): {len(ok_exists)}')
    if ok_exists:
        all_killed = False
        ex = ok_exists[0]
        print('   example surviving colouring:', [ex[0][u] for u in sorted(ex[0])], 'counts', ex[1])
print('H KILLED (9-shores fully excluded)' if all_killed else 'H NOT killed by this test')


==> anc/pg25_test.cpp <==
// CRITICAL D-test on the danger family's purest member: incidence graph of
// PG(2,5) — 31 points + 31 lines, 6-regular bipartite, girth 6, vertex- and
// (self-dual) flag-transitive. One vertex's verdict decides all 62.
// unfrozen(v) <=> exists proper 3-colouring of G-v with N(v) counts (2,2,2).
#include <cstdio>
#include <cstdint>
#include <cstring>
#include <vector>
using namespace std;
static const int N = 62;
static uint64_t adj[N];
int main() {
  // points: normalized (x:y:z) over F5: z=1 (25), z=0,y=1 (5), z=0,y=0,x=1 (1)
  int P[31][3], np = 0;
  for (int x = 0; x < 5; x++) for (int y = 0; y < 5; y++) { P[np][0]=x; P[np][1]=y; P[np][2]=1; np++; }
  for (int x = 0; x < 5; x++) { P[np][0]=x; P[np][1]=1; P[np][2]=0; np++; }
  P[np][0]=1; P[np][1]=0; P[np][2]=0; np++;
  // lines: same normalized triples (a:b:c); incidence ax+by+cz=0 mod 5
  memset(adj, 0, sizeof(adj));
  int edges = 0;
  for (int p = 0; p < 31; p++) for (int l = 0; l < 31; l++) {
    int s = (P[p][0]*P[l][0] + P[p][1]*P[l][1] + P[p][2]*P[l][2]) % 5;
    if (s == 0) { adj[p] |= 1ull << (31+l); adj[31+l] |= 1ull << p; edges++; }
  }
  // sanity: 6-regular, 186 edges
  for (int v = 0; v < N; v++) if (__builtin_popcountll(adj[v]) != 6) { printf("DEGREE FAIL v=%d d=%d\n", v, __builtin_popcountll(adj[v])); return 1; }
  printf("PG(2,5) incidence built: %d edges (expect 186)\n", edges);
  // unfrozen test for v=0 (a point; transitivity + self-duality covers all)
  int v = 0;
  int order[N]; int m = 0;
  // N(v) first, then BFS from N(v)
  uint64_t nv = adj[v];
  bool inOrd[N]; memset(inOrd, 0, sizeof(inOrd));
  for (int u = 0; u < N; u++) if (nv >> u & 1) { order[m++] = u; inOrd[u] = true; }
  // BFS layers
  for (int head = 0; head < m; head++) {
    uint64_t nb = adj[order[head]];
    for (int u = 0; u < N; u++) if ((nb >> u & 1) && u != v && !inOrd[u]) { order[m++] = u; inOrd[u] = true; }
  }
  printf("order built m=%d (expect 61)\n", m);
  int8_t col[N]; memset(col, -1, sizeof(col));
  int cnt[3] = {0,0,0};
  long long nodes = 0;
  int8_t tryc[N]; memset(tryc, 0, sizeof(tryc));
  int pos = 0;
  while (pos >= 0) {
    if (pos == m) { printf("UNFROZEN: witness found after %lld nodes\n", nodes); return 0; }
    int x = order[pos]; bool adv = false;
    bool isNbr = pos < 6;
    for (int c = tryc[pos]; c < 3; c++) {
      if (isNbr && cnt[c] >= 2) continue;
      bool ok = true; uint64_t nb = adj[x];
      while (nb) { int u = __builtin_ctzll(nb); nb &= nb-1;
        if (u == v) continue;
        if (col[u] == c) { ok = false; break; } }
      if (ok) { col[x] = c; if (isNbr) cnt[c]++; nodes++;
        tryc[pos] = c+1; pos++; if (pos < m) tryc[pos] = 0; adv = true; break; }
    }
    if (!adv) { tryc[pos] = 0; pos--;
      if (pos >= 0) { int y = order[pos]; if (pos < 6) cnt[col[y]]--; col[y] = -1; } }
    if (nodes % 500000000 == 0 && nodes) { printf("... %lld nodes\n", nodes); fflush(stdout); }
  }
  printf("FROZEN: exhausted after %lld nodes — no (2,2,2) witness for v=0\n", nodes);
  return 0;
}


==> anc/shore10_certs.txt <==
CERT I?B~vr{{o fate=twins ncol=12
CERT I?b~vrw\o fate=twins ncol=12
CERT I?rfnr{{o fate=twins ncol=6
CERT I?o~vju}O fate=kill:v0 b1 ncol=6
CERT I?rvfZyz_ fate=twins ncol=6
CERT I?rvvrwNo fate=twins ncol=6
CERT I?rvvrwMw fate=twins ncol=6
CERT I?rvnrwxW fate=twins ncol=6
CERT I?rvnrwlW fate=twins ncol=6
CERT I?rnVru|_ fate=twins ncol=6
CERT I?rnnrw}_ fate=twins ncol=6
CERT I?q~fjy]o fate=kill:v0 b1 ncol=6
CERT I?qzvru|_ fate=twins ncol=6
CERT I?q~vrs}G fate=kill:v0 b0 ncol=6
CERT I?zed|}z_ fate=twins ncol=6
CERT I?zed|}v_ fate=twins ncol=6
CERT I?zed|}n_ fate=twins ncol=6
CERT I?zffru|O fate=twins ncol=6
CERT I?zffru{o fate=twins ncol=6
CERT I?zffZyz_ fate=twins ncol=6
CERT I?zffZm~? fate=twins ncol=6
CERT I?zffZ]~? fate=twins ncol=6
CERT I?zfez{v_ fate=twins ncol=6
CERT I?zfezm~? fate=twins ncol=6
CERT I?zffV{z_ fate=twins ncol=6
CERT I?zfVj{~? fate=twins ncol=12
CERT I?zfvrs|_ fate=twins ncol=6
CERT I?zfvrsww fate=twins ncol=12
CERT I?zfvrssw fate=twins ncol=6
CERT I?zfvrsFw fate=twins ncol=6
CERT I?zTb~mv_ fate=kill:v0 b1 ncol=6
CERT I?zTb|}^_ fate=twins ncol=12
CERT I?zVfru|O fate=twins ncol=6
CERT I?zVfrmv_ fate=twins ncol=6
CERT I?zVfZ{z_ fate=twins ncol=6
CERT I?zVdx}~? fate=kill:v0 b1 ncol=6
CERT I?zVdx}}_ fate=kill:v0 b1 ncol=6
CERT I?zVe^{~? fate=twins ncol=6
CERT I?zVe^{}_ fate=twins ncol=6
CERT I?zVVj{~? fate=twins ncol=6
CERT I?zTvru\o fate=kill:v0 b1 ncol=6
CERT I?zVvrs|_ fate=twins ncol=6
CERT I?zVvrsww fate=twins ncol=6
CERT I?zVvrssw fate=twins ncol=6
CERT I?zV^jw~? fate=twins ncol=6
CERT I?zT~rs~? fate=kill:v0 b0 ncol=6
CERT I?zvfburo fate=twins ncol=6
CERT I?zvfb]xo fate=twins ncol=6
CERT I?zvfbfxo fate=twins ncol=24
CERT I?znfrq|_ fate=twins ncol=6
CERT I?znfrq|O fate=twins ncol=12
CERT I?znfrq{o fate=twins ncol=6
CERT I?z^fby|O fate=twins ncol=6
CERT I?z^frq|_ fate=twins ncol=6
CERT I?z^frq|O fate=twins ncol=12
CERT I?z^frq{o fate=twins ncol=6
CERT ICOf~z{~? fate=twins ncol=24
CERT ICRvvrwjo fate=twins ncol=6
CERT ICRvvrwiw fate=twins ncol=6
CERT ICR^vrwxo fate=twins ncol=6
CERT ICR^vrwww fate=twins ncol=6
CERT ICpf]z{~? fate=twins ncol=6
CERT ICpvfZmz_ fate=twins ncol=6
CERT ICrvbxy^_ fate=kill:v0 b2 ncol=6
CERT ICrvbxybw fate=kill:v0 b1 ncol=6
CERT ICXfZz{~? fate=twins ncol=12
CERT ICZffr{~? fate=twins ncol=6
CERT ICZfVr{~? fate=twins ncol=6
CERT ICZfVZ{~? fate=twins ncol=6
CERT ICZfnrw~? fate=twins ncol=6
CERT ICZfnrwww fate=twins ncol=6
CERT ICZfnjwww fate=twins ncol=6
CERT ICZfnjwFw fate=twins ncol=6
CERT ICZf^jw~? fate=twins ncol=6
CERT ICZf^jwww fate=twins ncol=6
CERT ICZf^jwFw fate=kill:v0 b1 ncol=6
CERT ICZVfZmz_ fate=twins ncol=6
CERT ICZvfbNNo fate=twins ncol=6
CERT ICZvf`nZo fate=twins ncol=12
CERT ICZvfRfxo fate=twins ncol=6
CERT ICZnfRfxo fate=twins ncol=6
CERT ICzffXmz_ fate=twins ncol=6
CERT ICzffXm{W fate=twins ncol=6
CERT ICzfex{~? fate=twins ncol=6
CERT ICzfex{ww fate=kill:v0 b0 ncol=6
CERT ICzfex{Fw fate=twins ncol=6
CERT ICzfbx{~? fate=twins ncol=6
CERT ICzbri^fo fate=twins ncol=6
CERT ICvbrzq{o fate=kill:v0 b1 ncol=6
CERT ICvbrzq^G fate=kill:v0 b2 ncol=6
CERT ICvbrzqbw fate=kill:v0 b1 ncol=6
CERT IEhffZ{~? fate=twins ncol=6
CERT IEhfvrw~? fate=kill:v0 b0 ncol=6
CERT IEhfvrwFw fate=twins ncol=12
CERT IEhfvjk~? fate=kill:v0 b0 ncol=6
CERT IEhfvjkww fate=kill:v0 b0 ncol=6
CERT IEjfaz{~? fate=twins ncol=6
CERT IEjf`z{~? fate=twins ncol=6
CERT IEjerj{~? fate=twins ncol=6
CERT IEjerZ{~? fate=twins ncol=6
CERT IEjbvj[~? fate=kill:v0 b0 ncol=6
CERT IEjejr{~? fate=twins ncol=6
CERT IEjenp{~? fate=kill:v0 b0 ncol=6
CERT IEjenp{ww fate=kill:v0 b0 ncol=6
CERT IEjdjr{~? fate=twins ncol=6
CERT IEjdnp{~? fate=kill:v0 b0 ncol=6
CERT IEhvEvy}_ fate=twins ncol=6
CERT IEhvDvy}_ fate=twins ncol=6
CERT IEhuvrexo fate=kill:v0 b0 ncol=6
CERT IEhuvreFw fate=kill:v0 b1 ncol=6
CERT IEhrvNw}O fate=kill:v0 b1 ncol=6
CERT IEhrvNwxg fate=kill:v0 b1 ncol=6
CERT IEhrvNwFw fate=kill:v0 b2 ncol=6
total=18655 badDeficiency=0 not3col=18345 badBoundaryVec=197 comparableNonNbr=86 localKill=27 SURVIVORS=0


==> anc/shore11_certs.txt <==
CERT J?Bevr{v`}? fate=kill:v0 b1 ncol=6
CERT J?Bevq}~Bm? fate=kill:v0 b1 ncol=6
CERT J?Bevq}~A}? fate=kill:v0 b1 ncol=6
CERT J?Bevq}~@}? fate=kill:v0 b1 ncol=6
CERT J?Bfnrw~Fb? fate=twins ncol=18
CERT J?Bfnrw~?~? fate=twins ncol=6
CERT J?Bfnrw}Vh? fate=twins ncol=12
CERT J?BfnrwzVp? fate=twins ncol=12
CERT J?Be~rw~Er? fate=twins ncol=12
CERT J?Be}zw~@v? fate=twins ncol=6
CERT J?Be|zw~Av? fate=kill:v0 b1 ncol=6
CERT J?BvfR]}P}? fate=twins ncol=6
CERT J?BvfR\}`}? fate=kill:v0 b1 ncol=6
CERT J?Bvfrwz_~? fate=twins ncol=6
CERT J?Bvfjw}fd? fate=twins ncol=12
CERT J?Bvfjw}Nk? fate=twins ncol=12
CERT J?BvUr{{p}? fate=kill:v0 b1 ncol=6
CERT J?BvUr{yp}? fate=kill:v0 b1 ncol=6
CERT J?BvUq}}Rm? fate=kill:v0 b1 ncol=6
CERT J?BvUq}}Q}? fate=kill:v0 b1 ncol=6
CERT J?BvUq}}P}? fate=kill:v0 b1 ncol=6
CERT J?BvUq}^Ve? fate=kill:v0 b1 ncol=6
CERT J?BvUq}^VU? fate=kill:v0 b1 ncol=6
CERT J?BvUq}^Tu? fate=kill:v0 b1 ncol=6
CERT J?BvVrw|_~? fate=twins ncol=6
CERT J?BvVrwv`n? fate=twins ncol=6
CERT J?BvVjw}fd? fate=twins ncol=12
CERT J?BvVjw}fT? fate=twins ncol=12
CERT J?BvVjw}et? fate=twins ncol=12
CERT J?BvVZw}fd? fate=twins ncol=12
CERT J?BvVZw}fT? fate=twins ncol=12
CERT J?BvVZw}NU? fate=twins ncol=12
CERT J?`ffr{~Fs? fate=twins ncol=6
CERT J?`ffr{~Fe? fate=twins ncol=6
CERT J?`ffj{~Fe? fate=twins ncol=6
CERT J?`ffZm~F[? fate=twins ncol=6
CERT J?`fVZ{~Fw? fate=twins ncol=24
CERT J?`fvrw~Fe? fate=twins ncol=6
CERT J?`fnrw~Fe? fate=twins ncol=6
CERT J?`fnrw~Fb? fate=twins ncol=6
CERT J?`fnrw~?~? fate=twins ncol=6
CERT J?`fnrw|Vh? fate=twins ncol=6
CERT J?`fnjw~Fe? fate=twins ncol=6
CERT J?`fnjw~Fd? fate=twins ncol=6
CERT J?`fnjw~?~? fate=twins ncol=6
CERT J?`fnjs~Fe? fate=twins ncol=6
CERT J?`fnZw~FF? fate=twins ncol=12
CERT J?`fnZw~?~? fate=kill:v0 b1 ncol=6
CERT J?`fjzw~Bf? fate=twins ncol=12
CERT J?`f^rw~FF? fate=twins ncol=12
CERT J?`f^Zw~Fw? fate=twins ncol=24
CERT J?bffb{ZvM? fate=twins ncol=6
CERT J?bffrw~Bf? fate=twins ncol=6
CERT J?bffrw^bN? fate=twins ncol=6
CERT J?bffrw^_~? fate=twins ncol=6
CERT J?bffrs~Bf? fate=twins ncol=6
CERT J?bffp{zfk? fate=twins ncol=6
CERT J?bffp{^b]? fate=twins ncol=6
CERT J?bffX{}fw? fate=twins ncol=6
CERT J?bfezw^fk? fate=kill:v0 b0 ncol=6
CERT J?bfex{}fw? fate=kill:v0 b0 ncol=6
CERT J?bfbx{}fw? fate=twins ncol=6
CERT J?bffd{~E{? fate=kill:v0 b0 ncol=6
CERT J?bffVk^fb? fate=twins ncol=6
CERT J?bfbvw~E{? fate=kill:v0 b0 ncol=6
CERT J?bfbvs~F[? fate=twins ncol=6
CERT J?bfbvk~Fk? fate=twins ncol=6
CERT J?bfbvkzfb? fate=twins ncol=6
CERT J?bfbt{~Fs? fate=twins ncol=6
CERT J?bfbnw~F[? fate=twins ncol=6
CERT J?bfbnw~B{? fate=twins ncol=6
CERT J?bfb^wzfb? fate=twins ncol=6
CERT J?bfa~w~Fk? fate=kill:v0 b0 ncol=6
CERT J?bfa~w}P|? fate=kill:v0 b1 ncol=6
CERT J?bfRr{~Fe? fate=twins ncol=6
CERT J?bfVrw^bN? fate=twins ncol=6
CERT J?bfVrs\vp? fate=twins ncol=6
CERT J?bfVp{~Fe? fate=twins ncol=6
CERT J?bfVp{~Fd? fate=twins ncol=6
CERT J?bfVp{~Fb? fate=twins ncol=6
CERT J?bfVp{^b]? fate=twins ncol=6
CERT J?bfVp{^a}? fate=kill:v0 b2 ncol=6
CERT J?bevrw^`n? fate=twins ncol=6
CERT J?bevp{~Fd? fate=kill:v0 b0 ncol=6
CERT J?bevp{~Fb? fate=kill:v0 b0 ncol=6
CERT J?bevp{~?~? fate=kill:v0 b1 ncol=6
CERT J?bevp{^b]? fate=kill:v0 b2 ncol=6
CERT J?bevp{^a}? fate=kill:v0 b2 ncol=6
CERT J?bevp{^`}? fate=kill:v0 b2 ncol=6
CERT J?bevd{~Fq? fate=kill:v0 b0 ncol=6
CERT J?bep~w}Rl? fate=kill:v0 b1 ncol=6
CERT J?bbvrw}bZ? fate=twins ncol=6
CERT J?bbvrw|fM? fate=twins ncol=6
CERT J?bbvrw|em? fate=kill:v0 b0 ncol=6
CERT J?bbvrw|fJ? fate=twins ncol=6
CERT J?bbvrw|ej? fate=twins ncol=6
CERT J?bbvrw|fF? fate=twins ncol=6
CERT J?bbvrw^b]? fate=twins ncol=6
CERT J?bbvrw^bZ? fate=twins ncol=6
CERT J?bbvrw^bV? fate=twins ncol=6
CERT J?bbvrw^R\? fate=twins ncol=6
CERT J?bbvjw|fk? fate=twins ncol=6
CERT J?bbvjw|fh? fate=twins ncol=6
CERT J?bbvjw|fd? fate=twins ncol=6
CERT J?bbvZw~Fe? fate=twins ncol=6
CERT J?bbvZw~Fd? fate=twins ncol=6
CERT J?bbvZw~Fb? fate=twins ncol=6
CERT J?bbuzw~?~? fate=kill:v0 b1 ncol=6
CERT J?bbrzw~Fe? fate=twins ncol=6
CERT J?bbrzw~Fb? fate=twins ncol=6
CERT J?bbrzw~?~? fate=kill:v1 b1 ncol=6
CERT J?bbrzw}bx? fate=twins ncol=6
CERT J?bbrzw^bx? fate=twins ncol=6
CERT J?bbrzw^Ju? fate=twins ncol=6
CERT J?bbrx{}bu? fate=twins ncol=6
CERT J?bbrx{}br? fate=twins ncol=6
CERT J?bfJzw{nw? fate=twins ncol=6
CERT J?bb^P|}by? fate=twins ncol=6
CERT J?bb^rw~Fe? fate=twins ncol=6
CERT J?bb^rw~Fb? fate=twins ncol=6
CERT J?ba~rw~Fb? fate=twins ncol=6
CERT J?ba~rw~?~? fate=twins ncol=6
CERT J?bfvrw^Bm? fate=twins ncol=6
CERT J?bfvrw^B]? fate=twins ncol=6
CERT J?bfvrw^A}? fate=twins ncol=6
CERT J?bfvrw^BV? fate=twins ncol=6
CERT J?bfvrw^Av? fate=twins ncol=6
CERT J?bfvrw^Cf_ fate=twins ncol=6
CERT J?bfvrw^?n_ fate=twins ncol=6
CERT J?bfnrw^Cf_ fate=twins ncol=6
CERT J?bfnrw^?v_ fate=twins ncol=6
CERT J?bfnrw^?n_ fate=twins ncol=6
CERT J?bb}zw}Fe? fate=kill:v0 b0 ncol=6
CERT J?bb}zw}Fd? fate=kill:v0 b0 ncol=6
CERT J?bb}zw}Fb? fate=kill:v0 b0 ncol=6
CERT J?bb}zw}?~? fate=kill:v0 b1 ncol=6
CERT J?bb}zw}F`_ fate=twins ncol=6
CERT J?bb}zw}?|_ fate=twins ncol=6
CERT J?bb}zw}?z_ fate=twins ncol=6
CERT J?bbzzw}Bx? fate=twins ncol=6
CERT J?bbzzw}Fd? fate=twins ncol=6
CERT J?bbzzw}?~? fate=twins ncol=6
CERT J?bbzzw}F`_ fate=twins ncol=6
CERT J?bbzzw}Bp_ fate=twins ncol=6
CERT J?bbzzw}?|_ fate=twins ncol=6
CERT J?`vFry~Fw? fate=twins ncol=6
CERT J?`vFry}fw? fate=twins ncol=6
CERT J?`vFry|fw? fate=twins ncol=6
CERT J?`vFfu~Fk? fate=twins ncol=6
CERT J?`vFVm~F[? fate=twins ncol=6
CERT J?`rfr{~Fs? fate=twins ncol=12
CERT J?`re^{}d{? fate=kill:v0 b1 ncol=12
CERT J?`vfb{|fq? fate=twins ncol=6
CERT J?`vfby~Fq? fate=twins ncol=6
CERT J?`vfbr~Fe? fate=twins ncol=12
CERT J?`vfR{|f[? fate=twins ncol=6
CERT J?`vfrw~FF? fate=twins ncol=6
CERT J?`vfrw}fb? fate=twins ncol=12
CERT J?`vfrw|fe? fate=twins ncol=6
CERT J?`vfrw|fb? fate=twins ncol=12
CERT J?`vfrw^bj? fate=twins ncol=6
CERT J?`vfrw^bf? fate=twins ncol=6
CERT J?`vfrw^bV? fate=twins ncol=6
CERT J?`vfjw~Bt? fate=twins ncol=6
CERT J?`vfjw~Br? fate=twins ncol=6
CERT J?`vfjw~FF? fate=twins ncol=6
CERT J?`vfjw}fq? fate=twins ncol=6
CERT J?`vfjw}fb? fate=twins ncol=6
CERT J?`vfjw|fq? fate=twins ncol=6
CERT J?`vfjw|fb? fate=twins ncol=6
CERT J?`vfjw^b{? fate=twins ncol=6
CERT J?`vfjs}fR? fate=twins ncol=6
CERT J?`vfjs}br? fate=twins ncol=6
CERT J?`vfjs}fF? fate=twins ncol=6
CERT J?`vfjs}bf? fate=twins ncol=6
CERT J?`vfjs}Rt? fate=twins ncol=6
CERT J?`vfjs{rt? fate=twins ncol=6
CERT J?`vfh{}b{? fate=twins ncol=6
CERT J?`vfZw~Bu? fate=twins ncol=6
CERT J?`vfZw~Br? fate=twins ncol=6
CERT J?`vfZw|f[? fate=twins ncol=6
CERT J?`vfZw|e{? fate=kill:v0 b0 ncol=6
CERT J?`vfZwzfw? fate=twins ncol=6
CERT J?`vfZk}fw? fate=twins ncol=6
CERT J?`vfZk}fk? fate=twins ncol=6
CERT J?`vfZ[}fw? fate=kill:v0 b0 ncol=6
CERT J?`vfX{}fw? fate=twins ncol=6
CERT J?`vbzw^fk? fate=twins ncol=6
CERT J?`vbzw^bx? fate=twins ncol=6
CERT J?`vbzw^bt? fate=twins ncol=6
CERT J?`vbx{}fk? fate=twins ncol=6
CERT J?`vffw~Fd? fate=twins ncol=6
CERT J?`vffw}fb? fate=twins ncol=12
CERT J?`vffw|fb? fate=twins ncol=6
CERT J?`vffw|Ns? fate=twins ncol=6
CERT J?`vffs~Fd? fate=twins ncol=6
CERT J?`vffk~F[? fate=twins ncol=6
CERT J?`vfd{~B{? fate=twins ncol=6
CERT J?`vfVs~F[? fate=twins ncol=6
CERT J?`vfVk~Fw? fate=twins ncol=6
CERT J?`vfVk~Fs? fate=twins ncol=6
CERT J?`vfVk~Fk? fate=twins ncol=6
CERT J?`vfT{~Fs? fate=twins ncol=6
CERT J?`vbvw~B{? fate=twins ncol=6
CERT J?`vbvs~B{? fate=twins ncol=6
CERT J?`vbvs~By? fate=twins ncol=6
CERT J?`vVrw~Fw? fate=twins ncol=12
CERT J?`vVrw|em? fate=kill:v0 b0 ncol=6
CERT J?`vVrw|fJ? fate=twins ncol=6
CERT J?`vVrw|fF? fate=twins ncol=6
CERT J?`vVrw|ef? fate=twins ncol=6
CERT J?`vVrw|bf? fate=twins ncol=6
CERT J?`vVjw~Bu? fate=twins ncol=6
CERT J?`vVjw~Br? fate=twins ncol=6
CERT J?`vVjw|fk? fate=twins ncol=6
CERT J?`vVjw|fh? fate=twins ncol=6
CERT J?`vVjw|fd? fate=twins ncol=6
CERT J?`vVjw}VL? fate=twins ncol=6
CERT J?`vVZw~Fe? fate=twins ncol=6
CERT J?`vVZw~Fb? fate=twins ncol=6
CERT J?`vUzw~Fe? fate=kill:v0 b0 ncol=6
CERT J?`vNR{{vw? fate=twins ncol=6
CERT J?`vNfw~FY? fate=twins ncol=6
CERT J?`vNfw~Ey? fate=kill:v0 b0 ncol=6
CERT J?`rnjw~Br? fate=twins ncol=6
CERT J?`rnjw}fU? fate=twins ncol=6
CERT J?`rnjw}bu? fate=twins ncol=6
CERT J?`u^rw~Fb? fate=twins ncol=6
CERT J?`u^jw~@v? fate=kill:v0 b1 ncol=6
CERT J?`u^fw~Fi? fate=kill:v0 b0 ncol=6
CERT J?`vvrw}Bm? fate=twins ncol=12
CERT J?`vvrw}Bf? fate=twins ncol=24
CERT J?`vvrw|Fk? fate=twins ncol=6
CERT J?`vvrw|FE_ fate=twins ncol=6
CERT J?`vnZw}Bu? fate=twins ncol=6
CERT J?`vnZw}Bt? fate=twins ncol=6
CERT J?`vnZw}Br? fate=twins ncol=6
CERT J?`vnZw}Bp_ fate=twins ncol=6
CERT J?`vnZw}EF_ fate=twins ncol=6
CERT J?`vnZw}Cf_ fate=twins ncol=6
CERT J?`vnZw}CN_ fate=twins ncol=6
CERT J?`vjzw}Fw? fate=twins ncol=12
CERT J?`vjzw}EF_ fate=twins ncol=6
CERT J?`vjzw}BF_ fate=twins ncol=12
CERT J?`v^rw}Fw? fate=twins ncol=12
CERT J?`v^rw}EF_ fate=twins ncol=6
CERT J?`v^rw}BF_ fate=twins ncol=12
CERT J?`v^rw}Cf_ fate=twins ncol=6
CERT J?`v^rw}Af_ fate=twins ncol=12
CERT J?`v]zw}Fe? fate=kill:v0 b0 ncol=6
CERT J?`v]zw}Fd? fate=kill:v0 b0 ncol=6
CERT J?`v]zw}F`_ fate=twins ncol=6
CERT J?`v]zw}CN_ fate=twins ncol=6
CERT J?bNfrw^`n? fate=twins ncol=6
CERT J?bNfp{^b]? fate=kill:v0 b2 ncol=6
CERT J?bNfp{^`}? fate=kill:v0 b2 ncol=6
CERT J?bvfbw^bN? fate=twins ncol=6
CERT J?bvfbw\vM? fate=twins ncol=12
CERT J?bvfbw\rm? fate=twins ncol=18
CERT J?bvfbw\vL? fate=twins ncol=6
CERT J?bvfbs]v[? fate=twins ncol=6
CERT J?bvfbs]r{? fate=twins ncol=6
CERT J?bvfbs]ru? fate=twins ncol=12
CERT J?bvfbs]vM? fate=twins ncol=6
CERT J?bvfbs]rm? fate=twins ncol=6
CERT J?bvf`{}fY? fate=twins ncol=6
CERT J?bvf`{{r{? fate=twins ncol=6
CERT J?bvf`{{ru? fate=twins ncol=6
CERT J?bvf`{{vM? fate=twins ncol=6
CERT J?bvf`{{rm? fate=twins ncol=6
CERT J?bvf`{yvw? fate=twins ncol=6
CERT J?bvf`{yve? fate=twins ncol=6
CERT J?bvf`{]vk? fate=twins ncol=6
CERT J?bvbrw~Fs? fate=twins ncol=6
CERT J?bvbrw~Fe? fate=twins ncol=6
CERT J?bvbrw|fk? fate=twins ncol=12
CERT J?bvbrw|fh? fate=twins ncol=6
CERT J?bvbrw^fb? fate=twins ncol=6
CERT J?bvbrw}Rl? fate=twins ncol=6
CERT J?bvbrw^Rj? fate=twins ncol=6
CERT J?bvbrwxsn? fate=twins ncol=6
CERT J?bvbrwxo~? fate=twins ncol=6
CERT J?bvbrs}fw? fate=twins ncol=6
CERT J?bvbrs{vw? fate=twins ncol=6
CERT J?bvbp{}fb? fate=twins ncol=6
CERT J?bvbxy}Bw_ fate=twins ncol=6
CERT J?bvV`{}Vd? fate=twins ncol=6
CERT J?bvV`{]r]? fate=twins ncol=6
CERT J?bvVbq^Vi? fate=twins ncol=6
CERT J?bvVbq^Vp? fate=twins ncol=6
CERT J?bvVbq^Vh? fate=twins ncol=6
CERT J?bvV`y^R]? fate=twins ncol=6
CERT J?bvVrw^Bm? fate=twins ncol=6
CERT J?bvVrw^B]? fate=twins ncol=6
CERT J?bvVrw^A}? fate=kill:v0 b1 ncol=6
CERT J?bvVrw^Bj? fate=twins ncol=6
CERT J?bvVrw^BZ? fate=twins ncol=6
CERT J?bvVrw^Bf? fate=twins ncol=12
CERT J?bvVrw]bm? fate=twins ncol=6
CERT J?bvVrw]b]? fate=twins ncol=6
CERT J?bvVrw]a}? fate=kill:v0 b1 ncol=6
CERT J?bvVrw]bj? fate=twins ncol=6
CERT J?bvVrw]bZ? fate=twins ncol=6
CERT J?bvVrw]bV? fate=twins ncol=6
CERT J?bvVfw^Fd? fate=twins ncol=6
CERT J?bvVfw^Fc_ fate=twins ncol=6
CERT J?bvVfw^F`_ fate=twins ncol=6
CERT J?brvRw|fL? fate=twins ncol=6
CERT J?brvRw|el? fate=kill:v0 b0 ncol=6
CERT J?brvRw|fF? fate=twins ncol=6
CERT J?brvRw|VL? fate=twins ncol=6
CERT J?brvRw|VJ? fate=twins ncol=6
CERT J?brvRw|VF? fate=twins ncol=6
CERT J?brvRw^R\? fate=twins ncol=6
CERT J?brvRw^Qv? fate=kill:v0 b2 ncol=6
CERT J?brvRwxvk? fate=twins ncol=6
CERT J?brvRwxve? fate=twins ncol=6
CERT J?brvRwxvh? fate=twins ncol=6
CERT J?brvRwxvd? fate=twins ncol=6
CERT J?brvRwxvb? fate=twins ncol=6
CERT J?brvRwxo~? fate=kill:v0 b1 ncol=6
CERT J?brvRwtve? fate=kill:v0 b0 ncol=6
CERT J?brvRwtvb? fate=kill:v0 b0 ncol=6
CERT J?brvRw\vk? fate=twins ncol=6
CERT J?brvRw\ry? fate=twins ncol=6
CERT J?brvRs{vk? fate=twins ncol=6
CERT J?brvRs{vi? fate=twins ncol=6
CERT J?brvRs{ve? fate=twins ncol=12
CERT J?brvRp|fi? fate=twins ncol=6
CERT J?brvRp|fe? fate=twins ncol=6
CERT J?bnV`{]r]? fate=twins ncol=6
CERT J?bnV`{]q}? fate=kill:v0 b2 ncol=6
CERT J?bnV`x|fL? fate=twins ncol=6
CERT J?bnV`x|el? fate=twins ncol=6
CERT J?bmv`{]r]? fate=kill:v0 b2 ncol=6
CERT J?bmv`{]q}? fate=kill:v0 b2 ncol=6
CERT J?bmv`{]p}? fate=kill:v0 b2 ncol=6
CERT J?bmv`x|fL? fate=kill:v0 b0 ncol=6
CERT J?bmv`x|dl? fate=kill:v0 b0 ncol=6
CERT J?rFdW~~@}? fate=twins ncol=6
CERT J?rFdzw^fs? fate=kill:v0 b0 ncol=6
CERT J?rFdzk^fb? fate=kill:v0 b0 ncol=6
CERT J?rFdy{^fb? fate=twins ncol=6
CERT J?rFdx{~Fe? fate=kill:v0 b0 ncol=6
CERT J?rFdx{~@z? fate=twins ncol=6
CERT J?rFdx{zfb? fate=kill:v0 b0 ncol=6
CERT J?rFdx{nfb? fate=kill:v0 b0 ncol=6
CERT J?rFfU{^fb? fate=kill:v0 b0 ncol=6
CERT J?rFdvk^fb? fate=kill:v0 b0 ncol=6
CERT J?rFdt{~Fs? fate=kill:v0 b0 ncol=6
CERT J?rFdt{~Fk? fate=kill:v0 b0 ncol=6
CERT J?rFd^w^fb? fate=kill:v0 b0 ncol=6
CERT J?rFd\{~Fb? fate=kill:v0 b0 ncol=6
CERT J?rF`~w~Fs? fate=twins ncol=6
CERT J?rF`~w~Fk? fate=twins ncol=6
CERT J?rF`~w~@|? fate=kill:v0 b1 ncol=6
CERT J?rF`~k~@|? fate=twins ncol=6
CERT J?rFTg~~@}? fate=twins ncol=6
CERT J?rDvh{~@}? fate=kill:v0 b1 ncol=6
CERT J?rDvh{~Fb? fate=kill:v0 b0 ncol=6
CERT J?rFvi{^Fe? fate=kill:v0 b0 ncol=6
CERT J?rFvi{^@}? fate=kill:v2 b1 ncol=6
CERT J?rFvi{^Fd? fate=kill:v0 b0 ncol=6
CERT J?qfBz{^f[? fate=kill:v0 b1 ncol=12
CERT J?qbfru~Fs? fate=kill:v0 b0 ncol=6
CERT J?qbfZ{~Fe? fate=twins ncol=6
CERT J?qbfZyzf[? fate=twins ncol=6
CERT J?qbfZynf[? fate=kill:v0 b0 ncol=6
CERT J?qbfZmzfw? fate=twins ncol=6
CERT J?qbfZ]vfk? fate=twins ncol=6
CERT J?qbezuze{? fate=kill:v0 b0 ncol=6
CERT J?qbezuve{? fate=twins ncol=6
CERT J?qbfVm~F[? fate=twins ncol=6
CERT J?qbdv{nd{? fate=twins ncol=6
CERT J?qbdvm~D{? fate=kill:v0 b0 ncol=6
CERT J?qbb^{^fw? fate=twins ncol=6
CERT J?qbb^m~Fw? fate=twins ncol=6
CERT J?qfbZr~Fw? fate=twins ncol=6
CERT J?qffrw^f[? fate=kill:v0 b0 ncol=6
CERT J?qffrs~Bf? fate=kill:v0 b0 ncol=6
CERT J?qffrk^fs? fate=kill:v0 b0 ncol=6
CERT J?qffp{~F[? fate=kill:v0 b0 ncol=6
CERT J?qffp{}b{? fate=kill:v0 b1 ncol=6
CERT J?qffp{^fw? fate=kill:v0 b1 ncol=6
CERT J?qffZk^fb? fate=twins ncol=6
CERT J?qffX{~Fd? fate=kill:v0 b0 ncol=6
CERT J?qffX{}fw? fate=kill:v0 b0 ncol=6
CERT J?qffX{}fs? fate=twins ncol=6
CERT J?qffX{zfb? fate=kill:v0 b0 ncol=6
CERT J?qffX{vfb? fate=kill:v0 b0 ncol=6
CERT J?qffX{^fb? fate=kill:v0 b1 ncol=6
CERT J?qfezs^fk? fate=kill:v0 b0 ncol=6
CERT J?qfezk^fb? fate=kill:v0 b0 ncol=6
CERT J?qfez[^fb? fate=twins ncol=6
CERT J?qfey{^fb? fate=kill:v0 b0 ncol=6
CERT J?qfex{~Fe? fate=kill:v0 b0 ncol=6
CERT J?qfex{~Fd? fate=kill:v0 b0 ncol=6
CERT J?qfex{zfb? fate=kill:v0 b0 ncol=6
CERT J?qfex{vfb? fate=kill:v0 b0 ncol=6
CERT J?qfex{nfb? fate=kill:v0 b0 ncol=6
CERT J?qfbx{}fw? fate=kill:v0 b1 ncol=6
CERT J?qfbx{zfb? fate=twins ncol=6
CERT J?qffd{~F[? fate=kill:v0 b0 ncol=6
CERT J?qffVk^fb? fate=kill:v0 b0 ncol=6
CERT J?qffT{~Fs? fate=kill:v0 b0 ncol=6
CERT J?qffT{~Fk? fate=kill:v0 b0 ncol=6
CERT J?qfbvw~F[? fate=kill:v0 b0 ncol=6
CERT J?qfbvw~D{? fate=kill:v0 b0 ncol=6
CERT J?qfbvw~B{? fate=kill:v0 b1 ncol=6
CERT J?qfbvs~E{? fate=kill:v0 b0 ncol=6
CERT J?qfbvs~D{? fate=kill:v0 b0 ncol=6
CERT J?qfbvs}fp? fate=kill:v0 b0 ncol=6
CERT J?qfbvk~Fs? fate=kill:v0 b0 ncol=6
CERT J?qfbvkzfb? fate=kill:v0 b0 ncol=6
CERT J?qfbu{~Fk? fate=kill:v0 b0 ncol=6
CERT J?qfbt{~Fw? fate=twins ncol=6
CERT J?qfbt{~Fs? fate=kill:v0 b1 ncol=6
CERT J?qfb^w~Fs? fate=kill:v0 b0 ncol=6
CERT J?qfb^wzfb? fate=kill:v0 b0 ncol=6
CERT J?qfb^k~Fb? fate=kill:v0 b0 ncol=6
CERT J?qfb^[~Fb? fate=kill:v0 b0 ncol=6
CERT J?qfb\{~Fb? fate=kill:v0 b1 ncol=6
CERT J?qfRzs~Fe? fate=kill:v0 b0 ncol=6
CERT J?qfRzs~Fb? fate=kill:v0 b0 ncol=6
CERT J?qerzs~Fe? fate=kill:v0 b0 ncol=6
CERT J?qerzs~Fb? fate=kill:v0 b0 ncol=6
CERT J?qevd{~Fq? fate=kill:v0 b0 ncol=6
CERT J?qevd{~Fi? fate=kill:v0 b0 ncol=6
CERT J?qdrzw~Fe? fate=kill:v0 b0 ncol=6
CERT J?qdrzs~Fe? fate=kill:v0 b0 ncol=6
CERT J?qdrzs~Fd? fate=kill:v0 b0 ncol=6
CERT J?qdrzs~Fb? fate=kill:v0 b0 ncol=6
CERT J?qdry{~Df? fate=kill:v0 b0 ncol=6
CERT J?qbvrw|fe? fate=kill:v0 b0 ncol=6
CERT J?qbvrw|fb? fate=twins ncol=6
CERT J?qbvrs|fp? fate=kill:v0 b0 ncol=6
CERT J?qbvrk~Fb? fate=kill:v0 b0 ncol=6
CERT J?qbvjs|fR? fate=twins ncol=6
CERT J?qbvjs|er? fate=twins ncol=6
CERT J?qbvjs}Vp? fate=kill:v0 b0 ncol=6
CERT J?qbvZs~Fe? fate=kill:v0 b0 ncol=6
CERT J?qbvZs~Fd? fate=kill:v0 b0 ncol=6
CERT J?qbvZs~Fb? fate=kill:v0 b0 ncol=6
CERT J?qbrzs~Fe? fate=kill:v0 b1 ncol=6
CERT J?qe^d{~Fd? fate=kill:v0 b0 ncol=6
CERT J?qb^Rr~Fe? fate=twins ncol=6
CERT J?qb^rs~Fe? fate=kill:v0 b0 ncol=6
CERT J?qb^rs~Fb? fate=kill:v0 b0 ncol=6
CERT J?qc~d{~Fd? fate=kill:v0 b0 ncol=6
CERT J?qa~jw~Fd? fate=kill:v0 b0 ncol=6
CERT J?qa~jw~Fb? fate=kill:v0 b0 ncol=6
CERT J?qa~jw~?~? fate=kill:v0 b1 ncol=6
CERT J?qa~fk~Fd? fate=kill:v0 b0 ncol=6
CERT J?qa~f[~Fd? fate=kill:v0 b0 ncol=6
CERT J?qa~e{~Fd? fate=kill:v0 b0 ncol=6
CERT J?qfvrs^Cf_ fate=twins ncol=6
CERT J?qfvrs^?v_ fate=twins ncol=6
CERT J?qfvrs^?n_ fate=twins ncol=6
CERT J?qezzs}Fe? fate=kill:v0 b0 ncol=6
CERT J?qezzs}Fd? fate=kill:v0 b0 ncol=6
CERT J?qezzs}Fb? fate=kill:v0 b0 ncol=6
CERT J?qezzs}?~? fate=kill:v0 b1 ncol=6
CERT J?qezzs}Fc_ fate=kill:v0 b0 ncol=6
CERT J?qezzs}Fa_ fate=kill:v0 b0 ncol=6
CERT J?qezzs}?}_ fate=kill:v0 b1 ncol=6
CERT J?qezzs}F`_ fate=kill:v0 b0 ncol=6
CERT J?qezzs}?|_ fate=kill:v0 b1 ncol=6
CERT J?qezzs}?z_ fate=kill:v0 b1 ncol=6
CERT J?qbzzw|Fe? fate=twins ncol=6
CERT J?qbzzw|Fd? fate=kill:v0 b1 ncol=6
CERT J?qbzzw|?~? fate=twins ncol=6
CERT J?qbzzw|F`_ fate=kill:v0 b1 ncol=6
CERT J?qbzzw|?|_ fate=kill:v1 b1 ncol=6
CERT J?ovFru~Fw? fate=twins ncol=6
CERT J?ovFru}fw? fate=twins ncol=6
CERT J?ovFru|fw? fate=twins ncol=6
CERT J?ovFj{}fw? fate=twins ncol=6
CERT J?ovFj{}fk? fate=twins ncol=6
CERT J?ovFjy}fw? fate=twins ncol=6
CERT J?ovFZmzfw? fate=twins ncol=6
CERT J?ovDz{zf[? fate=twins ncol=6
CERT J?ovFf{~Fk? fate=twins ncol=6
CERT J?ovFVm~F[? fate=twins ncol=6
CERT J?ovFNm~F[? fate=twins ncol=6
CERT J?ovEnm~E{? fate=twins ncol=6
CERT J?ovEn]~E{? fate=twins ncol=6
CERT J?ovfb{}fq? fate=twins ncol=6
CERT J?ovfb{}fi? fate=twins ncol=6
CERT J?ovfb{{ve? fate=twins ncol=12
CERT J?ovfR{}f[? fate=twins ncol=6
CERT J?ovdr{}d{? fate=twins ncol=6
CERT J?ovdq}~Fw? fate=twins ncol=6
CERT J?oveZu~Fw? fate=twins ncol=6
CERT J?ovfrw~FF? fate=twins ncol=6
CERT J?ovfrw~Df? fate=twins ncol=6
CERT J?ovfrw|dN? fate=twins ncol=6
CERT J?ovfrw|`n? fate=twins ncol=6
CERT J?ovfrwzf[? fate=twins ncol=6
CERT J?ovfrwnd{? fate=twins ncol=6
CERT J?ovfrs~FF? fate=twins ncol=6
CERT J?ovfrs~@v? fate=twins ncol=6
CERT J?ovfrs}dt? fate=twins ncol=6
CERT J?ovfrs}fb? fate=twins ncol=6
CERT J?ovfrk~EN? fate=twins ncol=6
CERT J?ovfrk}f[? fate=twins ncol=6
CERT J?ovfrkvfs? fate=twins ncol=6
CERT J?ovfrknfw? fate=kill:v0 b0 ncol=6
CERT J?ovfrknfs? fate=kill:v0 b0 ncol=6
CERT J?ovfq{~D{? fate=twins ncol=6
CERT J?ovfq{~B{? fate=twins ncol=6
CERT J?ovfZk~Fk? fate=twins ncol=6
CERT J?ovfZk~Fe? fate=twins ncol=6
CERT J?ovfZk}fs? fate=twins ncol=6
CERT J?ovfZkzfb? fate=twins ncol=12
CERT J?ovfZkz_~? fate=twins ncol=6
CERT J?ovfZkvfb? fate=twins ncol=6
CERT J?ovfZknfb? fate=twins ncol=6
CERT J?ovfZ[~Fk? fate=twins ncol=6
CERT J?ovfZ[~Fe? fate=twins ncol=6
CERT J?ovfZ[zfb? fate=twins ncol=6
CERT J?ovfY{}fw? fate=kill:v0 b0 ncol=6
CERT J?ovfY{zfb? fate=kill:v0 b0 ncol=6
CERT J?ovffw~Fd? fate=twins ncol=6
CERT J?ovffw|fb? fate=twins ncol=6
CERT J?ovfVw~F[? fate=twins ncol=6
CERT J?ovfVw~E{? fate=twins ncol=6
CERT J?ovfVw~D{? fate=kill:v0 b0 ncol=6
CERT J?ovfVk~Fw? fate=twins ncol=6
CERT J?ovfVk~Fs? fate=twins ncol=6
CERT J?ovfVk~Fk? fate=twins ncol=6
CERT J?ovfV[~Fs? fate=twins ncol=6
CERT J?ovfU{~Fs? fate=kill:v0 b0 ncol=6
CERT J?ovdvw~F[? fate=kill:v0 b0 ncol=6
CERT J?ovdvw~D{? fate=twins ncol=6
CERT J?ovdvw~B{? fate=twins ncol=6
CERT J?ovdvs~D{? fate=twins ncol=6
CERT J?ovdvk~Fw? fate=twins ncol=6
CERT J?ovdvk~Fs? fate=kill:v0 b0 ncol=6
CERT J?ovdu{~Fw? fate=twins ncol=6
CERT J?ovdu{~Fs? fate=twins ncol=6
CERT J?ovdt{~Fw? fate=twins ncol=6
CERT J?ovdt{~Fs? fate=twins ncol=6
CERT J?ove^w~Fs? fate=twins ncol=6
CERT J?ove^w~Fk? fate=twins ncol=6
CERT J?ove^s~Fw? fate=twins ncol=6
CERT J?ove^s~Fk? fate=twins ncol=6
CERT J?ove^k~Fb? fate=twins ncol=6
CERT J?ovd^k~Fb? fate=kill:v0 b0 ncol=6
CERT J?ovVR{{vw? fate=twins ncol=6
CERT J?ovVrw|fe? fate=twins ncol=6
CERT J?ovVrw|fb? fate=twins ncol=6
CERT J?ovVrs~Fw? fate=twins ncol=12
CERT J?ovVrs~EN? fate=twins ncol=6
CERT J?ovVrs|fp? fate=twins ncol=6
CERT J?ovVrs|Vp? fate=twins ncol=6
CERT J?ovVjs|fR? fate=twins ncol=6
CERT J?ovVZs~Fe? fate=twins ncol=6
CERT J?ovVZs~Fb? fate=twins ncol=6
CERT J?ovUzs~Fe? fate=twins ncol=6
CERT J?ovTzs~Fe? fate=kill:v0 b0 ncol=6
CERT J?ovTzs~EN? fate=kill:v0 b0 ncol=6
CERT J?ovUnkzUl? fate=twins ncol=6
CERT J?ottr{{vw? fate=twins ncol=6
CERT J?otrr{{vw? fate=twins ncol=6
CERT J?otvrw|fi? fate=twins ncol=6
CERT J?otvrw|fb? fate=twins ncol=6
CERT J?otvrs}Ne? fate=twins ncol=6
CERT J?otvZs~Fe? fate=kill:v0 b0 ncol=6
CERT J?ottzs~Fd? fate=twins ncol=6
CERT J?ottzs~Fb? fate=twins ncol=6
CERT J?ottx{~Df? fate=twins ncol=6
CERT J?otrzs~Fe? fate=twins ncol=6
CERT J?otrzs~Fd? fate=twins ncol=6
CERT J?otrx{~Df? fate=twins ncol=6
CERT J?otrx{~Bf? fate=twins ncol=6
CERT J?ou^jw~Fd? fate=twins ncol=6
CERT J?ou^jw~Fb? fate=twins ncol=6
CERT J?ot^rs~@v? fate=kill:v0 b1 ncol=6
CERT J?ovvrs}Fp? fate=twins ncol=6
CERT J?ovvrs}FF? fate=twins ncol=6
CERT J?ovvrs}Df? fate=twins ncol=6
CERT J?ovvrs}DM_ fate=twins ncol=6
CERT J?ovvrs}@m_ fate=twins ncol=6
CERT J?ovvrs|FM? fate=twins ncol=6
CERT J?ovvrs|Dm? fate=twins ncol=6
CERT J?ovvrs|FF? fate=twins ncol=6
CERT J?ovvrs|Df? fate=twins ncol=6
CERT J?ovvZw|Fw? fate=twins ncol=12
CERT J?ovvZw|@v? fate=twins ncol=6
CERT J?ovvZw|EN? fate=twins ncol=6
CERT J?ovvZw|@u_ fate=kill:v0 b1 ncol=6
CERT J?ovvZw|EM_ fate=twins ncol=6
CERT J?ovvZw|@t_ fate=twins ncol=6
CERT J?ovvZw|EL_ fate=twins ncol=6
CERT J?ovvZw|DF_ fate=twins ncol=6
CERT J?ovtzw|EF_ fate=twins ncol=12
CERT J?ovtzw|DF_ fate=twins ncol=6
CERT J?ovtzw|AN_ fate=twins ncol=6
CERT J?ov]zs}Fe? fate=twins ncol=6
CERT J?ov]zs}Fd? fate=twins ncol=6
CERT J?ov]zs}Fc_ fate=twins ncol=6
CERT J?ov]zs}F`_ fate=twins ncol=6
CERT J?ov]zs}@V_ fate=kill:v0 b1 ncol=6
CERT J?ov]zs}?^_ fate=kill:v0 b1 ncol=6
CERT J?ov\zw|Fe? fate=kill:v0 b0 ncol=6
CERT J?ov\zw|Fd? fate=kill:v0 b0 ncol=6
CERT J?ov\zw|Fb? fate=kill:v0 b0 ncol=6
CERT J?ov\zw|@v? fate=kill:v0 b1 ncol=6
CERT J?ov\zw|EN? fate=kill:v0 b0 ncol=6
CERT J?ov\zw|F`_ fate=kill:v0 b0 ncol=6
CERT J?ov\zw|@t_ fate=kill:v0 b1 ncol=6
CERT J?ov\zw|EL_ fate=kill:v0 b0 ncol=6
CERT J?ov\zw|?^_ fate=kill:v0 b1 ncol=6
CERT J?rfFqu^_~? fate=twins ncol=6
CERT J?rfFqu\vp? fate=kill:v0 b0 ncol=6
CERT J?rfFqm^fb? fate=kill:v0 b0 ncol=6
CERT J?rfFqm^_~? fate=twins ncol=6
CERT J?rfFq]^fb? fate=kill:v0 b0 ncol=6
CERT J?rfFo}|_~? fate=twins ncol=6
CERT J?rfFo}zfb? fate=twins ncol=6
CERT J?rfFYy^fb? fate=kill:v0 b0 ncol=6
CERT J?rfFYy^_~? fate=kill:v0 b1 ncol=6
CERT J?rfEyy^fb? fate=kill:v0 b0 ncol=6
CERT J?rfDzq^_~? fate=kill:v0 b1 ncol=6
CERT J?rfDxy|_~? fate=kill:v0 b1 ncol=6
CERT J?rfDxyzfb? fate=kill:v0 b0 ncol=6
CERT J?refq{~Bf? fate=kill:v0 b0 ncol=6
CERT J?refqu^fk? fate=kill:v0 b0 ncol=6
CERT J?refqu\vp? fate=kill:v0 b0 ncol=6
CERT J?refqm^fb? fate=kill:v0 b0 ncol=6
CERT J?refiy^fk? fate=kill:v0 b0 ncol=6
CERT J?refYy^fb? fate=kill:v0 b0 ncol=6
CERT J?reeyy^fb? fate=kill:v0 b0 ncol=6
CERT J?redxyzfb? fate=kill:v0 b0 ncol=6
CERT J?redxm}fb? fate=kill:v0 b0 ncol=6
CERT J?redl{}fw? fate=kill:v0 b0 ncol=6
CERT J?redl{}fk? fate=kill:v0 b0 ncol=6
CERT J?red\y~Fb? fate=kill:v0 b0 ncol=6
CERT J?re`~w~Fw? fate=twins ncol=6
CERT J?re`~wzfb? fate=twins ncol=6
CERT J?re`~s}fk? fate=twins ncol=6
CERT J?re`~k}fb? fate=twins ncol=6
CERT J?re`~[}fb? fate=twins ncol=6
CERT J?rffa{^fq? fate=kill:v0 b0 ncol=6
CERT J?rffa{^fb? fate=kill:v0 b0 ncol=6
CERT J?rffa{]vw? fate=kill:v0 b0 ncol=6
CERT J?rffa{]ve? fate=twins ncol=6
CERT J?rffa{\vk? fate=kill:v0 b0 ncol=6
CERT J?rffa{\ve? fate=twins ncol=6
CERT J?rffa{Zu]? fate=twins ncol=6
CERT J?rffa{Zs}? fate=twins ncol=6
CERT J?rffa{Vu]? fate=twins ncol=6
CERT J?rffa{Vt]? fate=twins ncol=6
CERT J?rffa{Vs}? fate=twins ncol=6
CERT J?rffa{Vp}? fate=twins ncol=6
CERT J?rffa{Nu]? fate=twins ncol=6
CERT J?rffa{Nq^? fate=twins ncol=6
CERT J?rffau^Ve? fate=kill:v0 b0 ncol=6
CERT J?rfdrw{rN? fate=kill:v0 b0 ncol=6
CERT J?rfdrw{qn? fate=kill:v0 b0 ncol=6
CERT J?rfdrwtrj? fate=kill:v0 b0 ncol=6
CERT J?rfdrw\um? fate=kill:v0 b0 ncol=6
CERT J?rfdrw\vJ? fate=kill:v0 b0 ncol=6
CERT J?rfdrw\uj? fate=kill:v0 b0 ncol=6
CERT J?rfdrw\vF? fate=kill:v0 b0 ncol=6
CERT J?rfdrs^fb? fate=kill:v0 b0 ncol=6
CERT J?rfdrs\vk? fate=kill:v0 b0 ncol=6
CERT J?rfdrk^f[? fate=kill:v0 b0 ncol=6
CERT J?rfdrk^e{? fate=kill:v0 b0 ncol=6
CERT J?rfdrk^d{? fate=kill:v0 b0 ncol=6
CERT J?rfdrk^b{? fate=twins ncol=6
CERT J?rfdp{~Ef? fate=kill:v0 b0 ncol=6
CERT J?rfdp{~Df? fate=kill:v0 b0 ncol=6
CERT J?rfdp{~Bf? fate=kill:v0 b1 ncol=6
CERT J?rfdp{}fb? fate=kill:v0 b0 ncol=6
CERT J?rfdp{|fb? fate=kill:v0 b0 ncol=6
CERT J?rfdp{zf[? fate=twins ncol=6
CERT J?rfdp{zd{? fate=kill:v0 b0 ncol=6
CERT J?rfdp{zb{? fate=kill:v0 b1 ncol=6
CERT J?rfdp{vf[? fate=kill:v0 b0 ncol=6
CERT J?rfdp{nd{? fate=twins ncol=6
CERT J?rfdp{^b{? fate=twins ncol=6
CERT J?rfdp{{vd? fate=kill:v0 b0 ncol=6
CERT J?rfdp{{vb? fate=kill:v0 b0 ncol=6
CERT J?rfdpy~Fb? fate=kill:v0 b0 ncol=6
CERT J?rfdpy|Vs? fate=kill:v0 b0 ncol=6
CERT J?rfdpu~Fb? fate=kill:v0 b0 ncol=6
CERT J?rfdpu|Vk? fate=kill:v0 b0 ncol=6
CERT J?rfdpu|Vi? fate=twins ncol=6
CERT J?rfdpu|Ve? fate=kill:v0 b0 ncol=6
CERT J?rfdqm~B{? fate=kill:v0 b0 ncol=6
CERT J?rfdpm~F[? fate=kill:v0 b0 ncol=6
CERT J?rfdpm~D{? fate=kill:v0 b0 ncol=6
CERT J?rfdpm~B{? fate=kill:v0 b1 ncol=6
CERT J?rfdrp^fw? fate=kill:v0 b0 ncol=6
CERT J?rfdrp^fp? fate=kill:v0 b0 ncol=6
CERT J?rffrwNfb? fate=twins ncol=6
CERT J?rffrwNfa_ fate=twins ncol=6
CERT J?rffrsNfb? fate=twins ncol=6
CERT J?rffrsNfa_ fate=twins ncol=6
CERT J?rffrsNf`_ fate=twins ncol=6
CERT J?rffq{^Ef? fate=kill:v0 b0 ncol=6
CERT J?rffq{^Df? fate=kill:v0 b0 ncol=6
CERT J?rffq{^Bf? fate=kill:v0 b1 ncol=6
CERT J?rffq{^Ed_ fate=kill:v0 b0 ncol=6
CERT J?rffe{^Fd? fate=kill:v0 b0 ncol=6
CERT J?rffe{^F`_ fate=kill:v0 b0 ncol=12
CERT J?rfVa{^VY? fate=kill:v0 b0 ncol=6
CERT J?rfVa{^Uy? fate=kill:v0 b0 ncol=6
CERT J?rfVa{^Ty? fate=kill:v0 b0 ncol=6
CERT J?rfVa{^Ry? fate=twins ncol=6
CERT J?rdvRs\vM? fate=kill:v0 b0 ncol=6
CERT J?rdvRs\um? fate=kill:v0 b0 ncol=6
CERT J?rdvP{{vF? fate=kill:v0 b0 ncol=6
CERT J?rdvP{{uf? fate=kill:v0 b0 ncol=6
CERT J?rdvPt|fM? fate=kill:v0 b0 ncol=6
CERT J?rdvPt|em? fate=kill:v0 b0 ncol=6
CERT J?rdupt|fM? fate=kill:v0 b0 ncol=6
CERT J?rdupt|em? fate=kill:v0 b0 ncol=6
CERT J?rdupt|bm? fate=kill:v0 b1 ncol=6
CERT J?rdtpu|VM? fate=kill:v0 b0 ncol=6
CERT J?rdrrs~Ef? fate=kill:v0 b0 ncol=6
CERT J?rdrrs~Df? fate=kill:v0 b0 ncol=6
CERT J?rdrrs|fp? fate=kill:v0 b0 ncol=6
CERT J?rdrrs{vp? fate=kill:v0 b0 ncol=6
CERT J?rdrrs{vd? fate=kill:v0 b0 ncol=6
CERT J?rdrrsxvM? fate=twins ncol=6
CERT J?rdrrstvM? fate=kill:v0 b0 ncol=6
CERT J?rdrrstum? fate=twins ncol=6
CERT J?rdrrsttm? fate=kill:v0 b0 ncol=6
CERT J?rdrqu|VM? fate=kill:v0 b0 ncol=6
CERT J?rdrqu|Um? fate=kill:v0 b0 ncol=6
CERT J?rdvrw\fM? fate=kill:v0 b0 ncol=6
CERT J?rdvrw\em? fate=kill:v0 b0 ncol=6
CERT J?rdvrw\dm? fate=kill:v0 b0 ncol=6
CERT J?rdvrw\bm? fate=kill:v0 b1 ncol=6
CERT J?rdvrw\fJ? fate=twins ncol=6
CERT J?rdvrw\ej? fate=twins ncol=6
CERT J?rdvrw\dj? fate=twins ncol=6
CERT J?rdvrw\bj? fate=twins ncol=6
CERT J?rdvrw\fF? fate=twins ncol=6
CERT J?rdvrw\ef? fate=twins ncol=6
CERT J?rdvrw\df? fate=twins ncol=6
CERT J?rdvrw\bf? fate=twins ncol=6
CERT J?rdrzw|Ef? fate=kill:v0 b0 ncol=6
CERT J?rdrzw|Df? fate=kill:v0 b0 ncol=6
CERT J?rdrzw|Bf? fate=kill:v0 b1 ncol=6
CERT J?rdrzw|Ee_ fate=kill:v0 b0 ncol=6
CERT J?rdrzw|De_ fate=kill:v0 b0 ncol=6
CERT J?rdrzw|Be_ fate=kill:v0 b1 ncol=6
CERT J?rdrzw|Ed_ fate=kill:v0 b0 ncol=6
CERT J?rdrzw|Dd_ fate=kill:v0 b0 ncol=6
CERT J?rdrzw|Bd_ fate=kill:v0 b1 ncol=6
CERT J?rdrzw|Eb_ fate=kill:v0 b0 ncol=6
CERT J?rdrzw|Db_ fate=kill:v0 b0 ncol=6
CERT J?rdrzw|Bb_ fate=kill:v0 b1 ncol=6
CERT J?rdry{{fF? fate=kill:v0 b0 ncol=6
CERT J?rdry{{ef? fate=kill:v0 b0 ncol=6
CERT J?rdry{{df? fate=kill:v0 b0 ncol=6
CERT J?rdry{{fW_ fate=kill:v0 b0 ncol=6
CERT J?rdry{{dw_ fate=kill:v0 b0 ncol=6
CERT J?rdry{{bw_ fate=kill:v0 b1 ncol=6
CERT J?rdry{{_^_ fate=kill:v0 b1 ncol=6
CERT J?rdvfw^Fd? fate=kill:v0 b0 ncol=6
CERT J?rdvfw^Fc_ fate=kill:v0 b0 ncol=6
CERT J?rdvfw^F`_ fate=kill:v0 b0 ncol=6
CERT J?rdvfs^Fd? fate=kill:v0 b0 ncol=6
CERT J?rdvfs^Fc_ fate=kill:v0 b0 ncol=6
CERT J?rdvfs^F`_ fate=kill:v0 b0 ncol=6
CERT J?rfLp{{vF? fate=kill:v0 b0 ncol=6
CERT J?rfLp{{uf? fate=kill:v0 b0 ncol=6
CERT J?relr[{rf? fate=kill:v0 b0 ncol=6
CERT J?relp{{vF? fate=kill:v0 b0 ncol=6
CERT J?relp{{uf? fate=kill:v0 b0 ncol=6
CERT J?qvFb{VvM? fate=kill:v0 b0 ncol=6
CERT J?qvFbuZvM? fate=kill:v0 b0 ncol=6
CERT J?qvFb]^VM? fate=kill:v0 b0 ncol=6
CERT J?qvFb]\vY? fate=kill:v0 b0 ncol=6
CERT J?qvFb]Zvi? fate=kill:v0 b0 ncol=6
CERT J?qvF`}xvM? fate=twins ncol=6
CERT J?qvFbt^e]? fate=kill:v0 b0 ncol=6
CERT J?qvFbl^fY? fate=twins ncol=6
CERT J?qvFbl^fM? fate=kill:v0 b0 ncol=6
CERT J?qvFbl^em? fate=kill:v0 b0 ncol=6
CERT J?qvFb\^fY? fate=kill:v0 b0 ncol=6
CERT J?qvFb\^fM? fate=kill:v0 b0 ncol=6
CERT J?qvFR{^fw? fate=twins ncol=6
CERT J?qvFRu\vM? fate=kill:v0 b0 ncol=6
CERT J?qvBr{zfw? fate=twins ncol=6
CERT J?qvBrt}fi? fate=twins ncol=6
CERT J?qvBrf|fM? fate=twins ncol=6
CERT J?qvFJy^fw? fate=kill:v0 b0 ncol=6
CERT J?qvBZ{}fw? fate=twins ncol=6
CERT J?qvBZu}fw? fate=kill:v0 b0 ncol=6
CERT J?qvFrw|bN? fate=twins ncol=6
CERT J?qvFrk^fw? fate=kill:v0 b0 ncol=6
CERT J?qvFq{^fw? fate=kill:v0 b0 ncol=6
CERT J?qvFri}bj? fate=kill:v0 b0 ncol=6
CERT J?qvFpy~F[? fate=kill:v0 b0 ncol=6
CERT J?qvFpy}f[? fate=kill:v0 b0 ncol=6
CERT J?qvFpy}ej? fate=kill:v0 b0 ncol=6
CERT J?qvFpy}dj? fate=kill:v0 b0 ncol=6
CERT J?qvFpyvfs? fate=kill:v0 b0 ncol=6
CERT J?qvFpy^fw? fate=kill:v0 b1 ncol=6
CERT J?qvFre^fk? fate=kill:v0 b0 ncol=6
CERT J?qvFqu^fk? fate=kill:v0 b0 ncol=6
CERT J?qvFrM^fb? fate=kill:v0 b0 ncol=6
CERT J?qvFq]^fb? fate=kill:v0 b0 ncol=6
CERT J?qvFji^fk? fate=kill:v0 b0 ncol=6
CERT J?qvFhy~F[? fate=kill:v0 b0 ncol=6
CERT J?qvFhy}fh? fate=kill:v0 b0 ncol=6
CERT J?qvFhy|b{? fate=kill:v0 b1 ncol=6
CERT J?qvFhyvfk? fate=kill:v0 b0 ncol=6
CERT J?qvFhy}Vh? fate=kill:v0 b0 ncol=6
CERT J?qvFZq^fk? fate=kill:v0 b0 ncol=6
CERT J?qvFZi^fb? fate=kill:v0 b0 ncol=6
CERT J?qvFXy~Fw? fate=twins ncol=6
CERT J?qvFXy~Fk? fate=kill:v0 b0 ncol=6
CERT J?qvFXy}fw? fate=kill:v0 b0 ncol=6
CERT J?qvFXy}fs? fate=twins ncol=6
CERT J?qvFXyzfb? fate=kill:v0 b0 ncol=6
CERT J?qvFXyvfb? fate=kill:v0 b0 ncol=6
CERT J?qvFX]}fb? fate=kill:v0 b0 ncol=6
CERT J?qvEzw^fw? fate=kill:v0 b0 ncol=6
CERT J?qvEzi^fb? fate=kill:v0 b0 ncol=6
CERT J?qvEzY^fb? fate=kill:v0 b0 ncol=6
CERT J?qvEyy^fb? fate=kill:v0 b0 ncol=6
CERT J?qvExy~Fw? fate=twins ncol=6
CERT J?qvExy~Fk? fate=kill:v0 b0 ncol=6
CERT J?qvExy}fs? fate=twins ncol=6
CERT J?qvExyzfb? fate=kill:v0 b0 ncol=6
CERT J?qvExyvfb? fate=kill:v0 b0 ncol=6
CERT J?qvExynfb? fate=kill:v0 b0 ncol=6
CERT J?qvDxy~Fw? fate=twins ncol=6
CERT J?qvBzw~F[? fate=kill:v0 b0 ncol=6
CERT J?qvBzw~FF? fate=kill:v0 b0 ncol=6
CERT J?qvBzw~Ef? fate=kill:v0 b0 ncol=6
CERT J?qvBzw~Df? fate=kill:v0 b0 ncol=6
CERT J?qvBzw}f[? fate=kill:v0 b0 ncol=6
CERT J?qvBzw|e{? fate=kill:v0 b0 ncol=6
CERT J?qvBzw^fw? fate=kill:v0 b1 ncol=6
CERT J?qvBzs~FF? fate=kill:v0 b0 ncol=6
CERT J?qvBzs}f[? fate=kill:v0 b0 ncol=6
CERT J?qvBzs}e{? fate=kill:v0 b0 ncol=6
CERT J?qvBzs}b{? fate=kill:v0 b1 ncol=6
CERT J?qvBzk}fw? fate=kill:v0 b0 ncol=6
CERT J?qvBzk}fs? fate=twins ncol=6
CERT J?qvBzk}fk? fate=kill:v0 b0 ncol=6
CERT J?qvBz[}fw? fate=kill:v0 b0 ncol=6
CERT J?qvBz[}fk? fate=kill:v0 b0 ncol=6
CERT J?qvBy{}fw? fate=kill:v0 b0 ncol=6
CERT J?qvBx{}fw? fate=kill:v0 b1 ncol=6
CERT J?qvBzi~Fw? fate=twins ncol=6
CERT J?qvBzi}fw? fate=kill:v0 b0 ncol=6
CERT J?qvBzi}fs? fate=twins ncol=6
CERT J?qvBzi|fk? fate=twins ncol=6
CERT J?qvBzizfb? fate=kill:v0 b0 ncol=6
CERT J?qvBzivfb? fate=kill:v0 b0 ncol=6
CERT J?qvBxy~Fw? fate=twins ncol=6
CERT J?qvBxy}fw? fate=kill:v0 b1 ncol=6
CERT J?qvBxy}fs? fate=twins ncol=6
CERT J?qvBze}fw? fate=kill:v0 b0 ncol=6
CERT J?qvBze}fk? fate=kill:v0 b0 ncol=6
CERT J?qvBzM}fb? fate=kill:v0 b0 ncol=6
CERT J?qvFd{~E{? fate=kill:v0 b0 ncol=6
CERT J?qvFd{~Fd? fate=kill:v0 b0 ncol=6
CERT J?qvFd{zfk? fate=kill:v0 b0 ncol=6
CERT J?qvFd{vfk? fate=kill:v0 b0 ncol=6
CERT J?qvFd{^fw? fate=kill:v0 b1 ncol=6
CERT J?qvFd{^fk? fate=kill:v0 b1 ncol=6
CERT J?qvFfq^Vh? fate=kill:v0 b0 ncol=6
CERT J?qvFdy~F[? fate=kill:v0 b0 ncol=6
CERT J?qvFdy~B{? fate=kill:v0 b1 ncol=6
CERT J?qvFdy|Vh? fate=kill:v0 b0 ncol=6
CERT J?qvFdm~Fk? fate=kill:v0 b0 ncol=6
CERT J?qvFc}~Fs? fate=kill:v0 b0 ncol=6
CERT J?qvEvk^fb? fate=kill:v0 b0 ncol=6
CERT J?qvEu{^fb? fate=kill:v0 b0 ncol=6
CERT J?qvEt{~Fw? fate=twins ncol=6
CERT J?qvEt{zfb? fate=kill:v0 b0 ncol=6
CERT J?qvEt{vfb? fate=kill:v0 b0 ncol=6
CERT J?qvEt{nfb? fate=kill:v0 b0 ncol=6
CERT J?qvDt{~Fw? fate=twins ncol=6
CERT J?qvDt{}fs? fate=twins ncol=6
CERT J?qvDt{vfb? fate=kill:v0 b0 ncol=6
CERT J?qvBvi~Fw? fate=twins ncol=6
CERT J?qvBvi~Fs? fate=kill:v0 b0 ncol=6
CERT J?qvBvi~Fk? fate=kill:v0 b0 ncol=6
CERT J?qvBvY~Fk? fate=kill:v0 b0 ncol=6
CERT J?qvBuu~Fs? fate=kill:v0 b0 ncol=6
CERT J?qvBuu~Fk? fate=kill:v0 b0 ncol=6
CERT J?qvBvM~Fb? fate=kill:v0 b0 ncol=6
CERT J?qvFLy~Fw? fate=twins ncol=6
CERT J?qvFLy~Fk? fate=kill:v0 b0 ncol=6
CERT J?qvDl{}fk? fate=kill:v0 b0 ncol=6
CERT J?qvBnw~E{? fate=kill:v0 b0 ncol=6
CERT J?qvBnw|b{? fate=kill:v0 b1 ncol=6
CERT J?qvBnw|fh? fate=kill:v0 b0 ncol=6
CERT J?qvBnw|fd? fate=kill:v0 b0 ncol=6
CERT J?qvBnwzfk? fate=kill:v0 b0 ncol=6
CERT J?qvBnwvfk? fate=kill:v0 b0 ncol=6
CERT J?qvBnwnfk? fate=kill:v0 b0 ncol=6
CERT J?qvBns}b{? fate=kill:v0 b1 ncol=6
CERT J?qvBnk}fw? fate=kill:v0 b0 ncol=6
CERT J?qvBn[}fw? fate=kill:v0 b0 ncol=6
CERT J?qvBn[vfb? fate=kill:v0 b0 ncol=6
CERT J?qvBm{}fw? fate=kill:v0 b0 ncol=6
CERT J?qvBl{}fk? fate=kill:v0 b1 ncol=6
CERT J?qvBnq~F[? fate=kill:v0 b0 ncol=6
CERT J?qvBnq~E{? fate=kill:v0 b0 ncol=6
CERT J?qvBnq~B{? fate=kill:v0 b1 ncol=6
CERT J?qvBni~Fk? fate=kill:v0 b0 ncol=6
CERT J?qvBnY~Fw? fate=twins ncol=6
CERT J?qvBly~Fs? fate=kill:v0 b1 ncol=6
CERT J?qvBly~Fk? fate=kill:v0 b1 ncol=6
CERT J?qvB^w~Fw? fate=twins ncol=6
CERT J?qvB^w}fw? fate=kill:v0 b0 ncol=6
CERT J?qvB^w}fs? fate=twins ncol=6
CERT J?qvB^wzfb? fate=kill:v0 b0 ncol=6
CERT J?qvB^wvfb? fate=kill:v0 b0 ncol=6
CERT J?qvB^s}fw? fate=kill:v0 b0 ncol=6
CERT J?qvB^szfb? fate=kill:v0 b0 ncol=6
CERT J?qvB^k}fb? fate=kill:v0 b0 ncol=6
CERT J?qvB^[~Fb? fate=kill:v0 b0 ncol=6
CERT J?qvB^[}fb? fate=kill:v0 b0 ncol=6
CERT J?qvB^i~Fb? fate=kill:v0 b0 ncol=6
CERT J?qvB^Y~Fb? fate=kill:v0 b0 ncol=6
CERT J?qvB^U~Fb? fate=kill:v0 b0 ncol=6
CERT J?qvA~w~Fw? fate=twins ncol=6
CERT J?qvA~w}fs? fate=twins ncol=6
CERT J?qvA~w|fk? fate=twins ncol=6
CERT J?qvA~wzfb? fate=kill:v0 b0 ncol=6
CERT J?qvA~wvfb? fate=kill:v0 b0 ncol=6
CERT J?qvA~wnfb? fate=kill:v0 b0 ncol=6
CERT J?qvA~[}fb? fate=kill:v0 b0 ncol=6
CERT J?qvA~i~Fb? fate=kill:v0 b0 ncol=6
CERT J?qvA~Y~Fb? fate=kill:v0 b0 ncol=6
CERT J?qvA}y~Fb? fate=kill:v0 b0 ncol=6
CERT J?qv@~w~Fw? fate=twins ncol=6
CERT J?qv@~wvfb? fate=kill:v0 b0 ncol=6
CERT J?qv@~s}fw? fate=kill:v0 b0 ncol=6
CERT J?qv@~[}fb? fate=kill:v0 b0 ncol=6
CERT J?qv@~Y~Fb? fate=kill:v0 b0 ncol=6
CERT J?qtf`}ltm? fate=twins ncol=6
CERT J?qtdr{^fs? fate=twins ncol=6
CERT J?qt`z{}fw? fate=twins ncol=6
CERT J?qt`zy}fw? fate=twins ncol=6
CERT J?qtfrw^d{? fate=twins ncol=6
CERT J?qtfrw^b{? fate=twins ncol=6
CERT J?qtfq{^fw? fate=twins ncol=6
CERT J?qtfq{^fs? fate=twins ncol=6
CERT J?qtfp{~FF? fate=kill:v0 b0 ncol=6
CERT J?qtfp{~Df? fate=twins ncol=6
CERT J?qtfp{}d{? fate=twins ncol=6
CERT J?qtfp{}b{? fate=twins ncol=6
CERT J?qtfp{^fw? fate=twins ncol=6
CERT J?qtfre^fk? fate=twins ncol=6
CERT J?qtfqu^fk? fate=twins ncol=6
CERT J?qtfo}~Fs? fate=twins ncol=6
CERT J?qtfo}|fk? fate=twins ncol=6
CERT J?qtfo}nfb? fate=twins ncol=6
CERT J?qtfjs]vp? fate=twins ncol=6
CERT J?qtfjs]vd? fate=twins ncol=6
CERT J?qtfh{}d{? fate=twins ncol=6
CERT J?qtfjq^d{? fate=twins ncol=6
CERT J?qtfiy^fk? fate=twins ncol=6
CERT J?qtfhy}fh? fate=twins ncol=6
CERT J?qtfhy|d{? fate=twins ncol=6
CERT J?qtfhy|b{? fate=twins ncol=6
CERT J?qtfg}}fw? fate=twins ncol=6
CERT J?qtfg}}fk? fate=twins ncol=6
CERT J?qtfZw^fw? fate=kill:v0 b0 ncol=6
CERT J?qtfZY^fb? fate=kill:v0 b0 ncol=6
CERT J?qtfXy~Fw? fate=twins ncol=6
CERT J?qtfXy}fw? fate=kill:v0 b0 ncol=6
CERT J?qtfXy}fs? fate=twins ncol=6
CERT J?qtfXy|fk? fate=twins ncol=6
CERT J?qtfXyvfb? fate=kill:v0 b0 ncol=6
CERT J?qtdyy^fb? fate=twins ncol=6
CERT J?qtdxy~Fw? fate=twins ncol=6
CERT J?qtdxy}fw? fate=twins ncol=6
CERT J?qtdxy|fk? fate=twins ncol=6
CERT J?qtdxynfb? fate=twins ncol=6
CERT J?qtbzk}fw? fate=kill:v0 b0 ncol=6
CERT J?qtby{}fw? fate=twins ncol=6
CERT J?qtby{}fs? fate=twins ncol=6
CERT J?qtby{}fk? fate=twins ncol=6
CERT J?qtbx{}fw? fate=twins ncol=6
CERT J?qtbx{}fs? fate=twins ncol=6
CERT J?qtbxy~Fw? fate=twins ncol=6
CERT J?qtbxy~Fs? fate=twins ncol=6
CERT J?qtbyu}fw? fate=twins ncol=6
CERT J?qtbyu}fk? fate=twins ncol=6
CERT J?qtbzM}fb? fate=kill:v0 b0 ncol=6
CERT J?qtfL{}fk? fate=kill:v0 b0 ncol=6
CERT J?qtbnw|d{? fate=twins ncol=6
CERT J?qtbnwzfk? fate=twins ncol=6
CERT J?qtbnwlnq? fate=twins ncol=6
CERT J?qtbns}d{? fate=twins ncol=6
CERT J?qtbnk}fw? fate=kill:v0 b0 ncol=6
CERT J?qtbm{}fw? fate=twins ncol=6
CERT J?qtbm{}fk? fate=twins ncol=6
CERT J?qtbl{}fw? fate=twins ncol=6
CERT J?qtbl{}fk? fate=twins ncol=6
CERT J?qte^w^fb? fate=kill:v0 b0 ncol=6
CERT J?qtb^w~Fw? fate=twins ncol=6
CERT J?qtb^w~Fs? fate=kill:v0 b0 ncol=6
CERT J?qtb^w|fk? fate=twins ncol=6
CERT J?qtb^[}fb? fate=kill:v0 b0 ncol=6
CERT J?qt`}{}fb? fate=twins ncol=6
CERT J?qrfbmzfM? fate=twins ncol=12
CERT J?qrfbx~Fw? fate=twins ncol=12
CERT J?qrfbx~Fs? fate=twins ncol=6
CERT J?qrfbx~Fk? fate=twins ncol=6
CERT J?qrfbt}fw? fate=twins ncol=6
CERT J?qrfbt}fs? fate=twins ncol=12
CERT J?qrfbt}fk? fate=twins ncol=6
CERT J?qrfbfzfM? fate=twins ncol=12
CERT J?qrfavndm? fate=twins ncol=12
CERT J?qrfbN|fM? fate=kill:v0 b0 ncol=6
CERT J?qrfbNzfk? fate=kill:v0 b0 ncol=6
CERT J?qrfR{zfw? fate=twins ncol=6
CERT J?qrfRu|f[? fate=twins ncol=6
CERT J?qrfRuvfk? fate=twins ncol=6
CERT J?qrfRf|fM? fate=twins ncol=6
CERT J?qrdr{}b{? fate=twins ncol=6
CERT J?qrdr{nfs? fate=twins ncol=6
CERT J?qrdrynfs? fate=twins ncol=6
CERT J?qrdqv|dm? fate=twins ncol=6
CERT J?qrfJy|f[? fate=kill:v0 b0 ncol=6
CERT J?qrfJ]}fk? fate=kill:v0 b0 ncol=6
CERT J?qrfJx|fk? fate=twins ncol=6
CERT J?qrbh}}fw? fate=twins ncol=6
CERT J?qrdZy}fs? fate=twins ncol=6
CERT J?qr`z{}fs? fate=twins ncol=6
CERT J?qrfrw~Fb? fate=twins ncol=12
CERT J?qrfrw|eN? fate=twins ncol=6
CERT J?qrfrw|dN? fate=twins ncol=6
CERT J?qrfrw|`n? fate=twins ncol=6
CERT J?qrfrwnd{? fate=twins ncol=6
CERT J?qrfrwnb{? fate=twins ncol=6
CERT J?qrfrs~Fb? fate=twins ncol=12
CERT J?qrfrs}fp? fate=twins ncol=6
CERT J?qrfrs}fd? fate=twins ncol=6
CERT J?qrfrs}fb? fate=twins ncol=6
CERT J?qrfrs|fM? fate=kill:v0 b0 ncol=6
CERT J?qrfrs|dm? fate=twins ncol=6
CERT J?qrfrs|bm? fate=twins ncol=6
CERT J?qrfrs|fb? fate=twins ncol=6
CERT J?qrfrszf[? fate=twins ncol=6
CERT J?qrfrs^b{? fate=twins ncol=6
CERT J?qrfrk~F[? fate=kill:v0 b0 ncol=6
CERT J?qrfrk~E{? fate=kill:v0 b0 ncol=6
CERT J?qrfrk~D{? fate=kill:v0 b0 ncol=6
CERT J?qrfrk~FF? fate=kill:v0 b0 ncol=6
CERT J?qrfrk~Ef? fate=kill:v0 b0 ncol=6
CERT J?qrfrk~Df? fate=kill:v0 b0 ncol=6
CERT J?qrfrk~Bf? fate=kill:v0 b1 ncol=6
CERT J?qrfrknfs? fate=kill:v0 b0 ncol=6
CERT J?qrfrk^fw? fate=kill:v0 b1 ncol=6
CERT J?qrfq{~F[? fate=kill:v0 b0 ncol=6
CERT J?qrfq{~D{? fate=twins ncol=6
CERT J?qrfq{~FF? fate=kill:v0 b0 ncol=6
CERT J?qrfq{~Df? fate=twins ncol=6
CERT J?qrfq{~Bf? fate=twins ncol=6
CERT J?qrfq{}d{? fate=twins ncol=6
CERT J?qrfq{}b{? fate=twins ncol=6
CERT J?qrfq{^fw? fate=twins ncol=6
CERT J?qrfp{~F[? fate=kill:v0 b1 ncol=6
CERT J?qrfp{~FF? fate=kill:v0 b1 ncol=6
CERT J?qrfp{~Df? fate=twins ncol=6
CERT J?qrfp{~Bf? fate=twins ncol=6
CERT J?qrfp{}d{? fate=twins ncol=6
CERT J?qrfp{^fw? fate=twins ncol=6
CERT J?qrfp{^fs? fate=twins ncol=6
CERT J?qrfp{^fk? fate=twins ncol=6
CERT J?qrfre~F[? fate=kill:v0 b0 ncol=6
CERT J?qrfre|f[? fate=kill:v0 b0 ncol=6
CERT J?qrfre|e{? fate=kill:v0 b0 ncol=6
CERT J?qrfre|fi? fate=kill:v0 b0 ncol=6
CERT J?qrfqu|f[? fate=kill:v0 b0 ncol=6
CERT J?qrfqu|d{? fate=twins ncol=6
CERT J?qrfqu|fi? fate=twins ncol=6
CERT J?qrfqu|fe? fate=twins ncol=6
CERT J?qrfqunfs? fate=twins ncol=6
CERT J?qrfrM~Fw? fate=twins ncol=6
CERT J?qrfrM~Fk? fate=kill:v0 b0 ncol=6
CERT J?qrfrM|fk? fate=twins ncol=6
CERT J?qrfrMzfb? fate=kill:v0 b0 ncol=6
CERT J?qrfqm~Fw? fate=twins ncol=6
CERT J?qrfqm~Fs? fate=kill:v0 b0 ncol=6
CERT J?qrfqm}fs? fate=twins ncol=6
CERT J?qrfqmzfb? fate=kill:v0 b0 ncol=6
CERT J?qrfqmnfb? fate=kill:v0 b0 ncol=6
CERT J?qrfo}~Fw? fate=twins ncol=6
CERT J?qrfo}~Fs? fate=twins ncol=6
CERT J?qrfo}|fk? fate=twins ncol=6
CERT J?qrfo}nfb? fate=twins ncol=6
CERT J?qrfjs}du? fate=twins ncol=6
CERT J?qrfjs}fR? fate=twins ncol=6
CERT J?qrfjs}dr? fate=twins ncol=6
CERT J?qrfjs}br? fate=twins ncol=6
CERT J?qrfjs}fF? fate=twins ncol=6
CERT J?qrfjs}df? fate=twins ncol=6
CERT J?qrfjs}bf? fate=twins ncol=6
CERT J?qrfjs}Tt? fate=twins ncol=6
CERT J?qrfjs{tt? fate=twins ncol=6
CERT J?qrfjs{rt? fate=twins ncol=6
CERT J?qrfjk~FF? fate=kill:v0 b0 ncol=6
CERT J?qrfjk}f[? fate=kill:v0 b0 ncol=6
CERT J?qrfi{}f[? fate=kill:v0 b0 ncol=6
CERT J?qrfh{}f[? fate=kill:v0 b1 ncol=6
CERT J?qrfh{}b{? fate=twins ncol=6
CERT J?qrfjq~Fp? fate=twins ncol=6
CERT J?qrfjq~Fh? fate=twins ncol=6
CERT J?qrfjq~Fb? fate=twins ncol=6
CERT J?qrfjqzf[? fate=twins ncol=6
CERT J?qrfjqze{? fate=kill:v0 b0 ncol=6
CERT J?qrfhu}f[? fate=kill:v0 b1 ncol=6
CERT J?qrfhu}d{? fate=twins ncol=6
CERT J?qrfhu}b{? fate=twins ncol=6
CERT J?qrfjM}fw? fate=kill:v0 b0 ncol=6
CERT J?qrfjM}fk? fate=kill:v0 b0 ncol=6
CERT J?qrfim}fw? fate=kill:v0 b0 ncol=6
CERT J?qrfhm}fw? fate=kill:v0 b1 ncol=6
CERT J?qrfg}}fw? fate=twins ncol=6
CERT J?qrfg}}fk? fate=twins ncol=6
CERT J?qrfZk}fw? fate=kill:v0 b0 ncol=6
CERT J?qrfZk}fk? fate=kill:v0 b0 ncol=6
CERT J?qrfZ[}fw? fate=kill:v0 b0 ncol=6
CERT J?qrfZ[}fk? fate=kill:v0 b0 ncol=6
CERT J?qrfX{}fw? fate=kill:v0 b1 ncol=6
CERT J?qrfZq~Fe? fate=kill:v0 b0 ncol=6
CERT J?qrfZqzfk? fate=kill:v0 b0 ncol=6
CERT J?qrfZqvfk? fate=kill:v0 b0 ncol=6
CERT J?qrfZi~Fw? fate=twins ncol=6
CERT J?qrfZi~Fs? fate=kill:v0 b0 ncol=6
CERT J?qrfZi|fw? fate=kill:v0 b0 ncol=6
CERT J?qrfZi|fk? fate=twins ncol=6
CERT J?qrfZizfb? fate=kill:v0 b0 ncol=12
CERT J?qrfZiz_~? fate=kill:v0 b1 ncol=6
CERT J?qrfZivfb? fate=kill:v0 b0 ncol=6
CERT J?qrfZinfb? fate=kill:v0 b0 ncol=6
CERT J?qrfZY~Fw? fate=twins ncol=6
CERT J?qrfZY|fk? fate=twins ncol=6
CERT J?qrfZYzfb? fate=kill:v0 b0 ncol=6
CERT J?qrfXm}fb? fate=kill:v0 b1 ncol=6
CERT J?qrdzk}fw? fate=kill:v0 b0 ncol=6
CERT J?qrdzk}fs? fate=twins ncol=6
CERT J?qrdzk}fk? fate=kill:v0 b0 ncol=6
CERT J?qrdy{}fw? fate=twins ncol=6
CERT J?qrdy{}fs? fate=twins ncol=6
CERT J?qrdx{}fw? fate=twins ncol=6
CERT J?qrdx{}fs? fate=twins ncol=6
CERT J?qrdzq~Fe? fate=twins ncol=6
CERT J?qrdzq|f[? fate=kill:v0 b0 ncol=6
CERT J?qrdzqnfs? fate=twins ncol=6
CERT J?qrdzqnfk? fate=twins ncol=6
CERT J?qrdzq^fk? fate=twins ncol=6
CERT J?qrdzi~Fw? fate=twins ncol=6
CERT J?qrdzi~Fs? fate=kill:v0 b0 ncol=6
CERT J?qrdzi}fs? fate=twins ncol=6
CERT J?qrdzizfb? fate=kill:v0 b0 ncol=6
CERT J?qrdzinfb? fate=kill:v0 b0 ncol=6
CERT J?qrdxy~Fw? fate=twins ncol=6
CERT J?qrdxy~Fs? fate=twins ncol=6
CERT J?qrdxynfb? fate=twins ncol=6
CERT J?qrdxu}fw? fate=twins ncol=6
CERT J?qrdxu}fk? fate=twins ncol=6
CERT J?qrdw}}fb? fate=twins ncol=6
CERT J?qrbx{}fw? fate=twins ncol=6
CERT J?qrbx{}fs? fate=twins ncol=6
CERT J?qrbx{}fk? fate=twins ncol=6
CERT J?qrbx{^fb? fate=twins ncol=12
CERT J?qrbzq|f[? fate=kill:v0 b1 ncol=6
CERT J?qrbzqnfk? fate=twins ncol=6
CERT J?qrbzq^fw? fate=twins ncol=6
CERT J?qrbzq^fk? fate=twins ncol=6
CERT J?qrbzi~Fw? fate=twins ncol=6
CERT J?qrbzi}fw? fate=kill:v0 b1 ncol=6
CERT J?qrbzi}fs? fate=twins ncol=6
CERT J?qrbzizfb? fate=kill:v0 b1 ncol=6
CERT J?qrbzi^fb? fate=kill:v0 b2 ncol=6
CERT J?qrbyy~Fw? fate=twins ncol=6
CERT J?qrbyy~Fs? fate=twins ncol=6
CERT J?qrbyynfb? fate=twins ncol=6
CERT J?qrbxy~Fw? fate=twins ncol=6
CERT J?qrbxy~Fs? fate=twins ncol=6
CERT J?qrbxy}fs? fate=twins ncol=6
CERT J?qrbxy|fk? fate=twins ncol=6
CERT J?qrbxyzfb? fate=kill:v0 b2 ncol=6
CERT J?qrbxynfb? fate=twins ncol=6
CERT J?qrbxy^fb? fate=twins ncol=12
CERT J?qrbxy^c^? fate=kill:v1 b1 ncol=6
CERT J?qrfNs}f[? fate=kill:v0 b0 ncol=6
CERT J?qrfNs}e{? fate=kill:v0 b0 ncol=6
CERT J?qrfNs}d{? fate=kill:v0 b0 ncol=6
CERT J?qrfNs}b{? fate=kill:v0 b1 ncol=6
CERT J?qrfNk}fw? fate=kill:v0 b0 ncol=6
CERT J?qrfNk}fk? fate=kill:v0 b0 ncol=6
CERT J?qrfNkzfb? fate=kill:v0 b0 ncol=12
CERT J?qrfN[}fw? fate=kill:v0 b0 ncol=6
CERT J?qrfN[}fk? fate=kill:v0 b0 ncol=6
CERT J?qrfM{}fw? fate=kill:v0 b0 ncol=6
CERT J?qrfM{}fk? fate=kill:v0 b0 ncol=6
CERT J?qrfL{}fw? fate=kill:v0 b1 ncol=6
CERT J?qrfL{}fk? fate=kill:v0 b1 ncol=6
CERT J?qrdns}f[? fate=kill:v0 b0 ncol=6
CERT J?qrdns}d{? fate=twins ncol=6
CERT J?qrdns}b{? fate=twins ncol=6
CERT J?qrdnk}fw? fate=kill:v0 b0 ncol=6
CERT J?qrdnk}fk? fate=kill:v0 b0 ncol=6
CERT J?qrdm{}fw? fate=twins ncol=6
CERT J?qrdm{}fs? fate=twins ncol=6
CERT J?qrdm{}fk? fate=twins ncol=6
CERT J?qrdl{}fw? fate=twins ncol=6
CERT J?qrdl{}fk? fate=twins ncol=6
CERT J?qrdni~Fs? fate=kill:v0 b0 ncol=6
CERT J?qrdni~Fk? fate=kill:v0 b0 ncol=6
CERT J?qrdmy~Fs? fate=twins ncol=6
CERT J?qrdmy~Fk? fate=twins ncol=6
CERT J?qrdmynfb? fate=twins ncol=12
CERT J?qre^k}fb? fate=kill:v0 b0 ncol=6
CERT J?qrd^k}fb? fate=kill:v0 b0 ncol=6
CERT J?qrd]{}fb? fate=kill:v0 b0 ncol=6
CERT J?qrd]y~Fb? fate=kill:v0 b0 ncol=6
CERT J?qr`|{}fb? fate=twins ncol=6
CERT J?qvfbw^fY? fate=kill:v0 b0 ncol=6
CERT J?qvfbw^dy? fate=twins ncol=6
CERT J?qvfbw^by? fate=twins ncol=6
CERT J?qvfbw{rf? fate=twins ncol=12
CERT J?qvfbw]tu? fate=twins ncol=12
CERT J?qvfbw]ru? fate=twins ncol=12
CERT J?qvfbw\ru? fate=twins ncol=6
CERT J?qvfbwZvw? fate=kill:v0 b0 ncol=6
CERT J?qvfbwZve? fate=twins ncol=6
CERT J?qvfbwNvw? fate=twins ncol=6
CERT J?qvfbs^fY? fate=kill:v0 b0 ncol=6
CERT J?qvfbs^by? fate=twins ncol=6
CERT J?qvfbs^fM? fate=kill:v0 b0 ncol=6
CERT J?qvfbs^dm? fate=twins ncol=6
CERT J?qvfbs]rm? fate=twins ncol=6
CERT J?qvfbs]tV? fate=twins ncol=6
CERT J?qvfbs]pv? fate=twins ncol=6
CERT J?qvfbs\v[? fate=kill:v0 b0 ncol=6
CERT J?qvfbs\t{? fate=twins ncol=6
CERT J?qvfbs\r{? fate=twins ncol=6
CERT J?qvfbs\vp? fate=twins ncol=6
CERT J?qvfbsNve? fate=twins ncol=6
CERT J?qvfbk^fq? fate=kill:v0 b0 ncol=6
CERT J?qvfbk]vw? fate=kill:v0 b0 ncol=6
CERT J?qvfbk]ve? fate=twins ncol=6
CERT J?qvfbk\vw? fate=kill:v0 b0 ncol=6
CERT J?qvfbk\vk? fate=kill:v0 b0 ncol=6
CERT J?qvfbkZu]? fate=twins ncol=12
CERT J?qvfbkZt]? fate=twins ncol=12
CERT J?qvfbkZs}? fate=twins ncol=6
CERT J?qvfbkZq}? fate=twins ncol=6
CERT J?qvfbkVu]? fate=twins ncol=6
CERT J?qvfbkVs}? fate=twins ncol=6
CERT J?qvfbkVq}? fate=twins ncol=6
CERT J?qvfbkNu]? fate=twins ncol=6
CERT J?qvfbkNs}? fate=twins ncol=6
CERT J?qvfbkNq}? fate=twins ncol=6
CERT J?qvfa{^fq? fate=twins ncol=6
CERT J?qvfa{]vw? fate=twins ncol=6
CERT J?qvfa{\vk? fate=twins ncol=6
CERT J?qvfa{\ve? fate=twins ncol=6
CERT J?qvfa{Zu]? fate=twins ncol=6
CERT J?qvfa{Zs}? fate=twins ncol=6
CERT J?qvfa{Zq}? fate=twins ncol=6
CERT J?qvfa{Nu]? fate=twins ncol=6
CERT J?qvf`{~FU? fate=kill:v0 b0 ncol=6
CERT J?qvf`{~Du? fate=twins ncol=6
CERT J?qvf`{~FM? fate=kill:v0 b0 ncol=6
CERT J?qvf`{~Bm? fate=twins ncol=6
CERT J?qvf`{}dy? fate=twins ncol=6
CERT J?qvf`{}by? fate=twins ncol=6
CERT J?qvf`{|fY? fate=kill:v0 b0 ncol=6
CERT J?qvf`{zfq? fate=kill:v0 b0 ncol=6
CERT J?qvf`{zfb? fate=kill:v0 b0 ncol=6
CERT J?qvf`{nfb? fate=twins ncol=6
CERT J?qvf`{^fi? fate=twins ncol=6
CERT J?qvf`{{tu? fate=twins ncol=6
CERT J?qvf`{{vM? fate=twins ncol=6
CERT J?qvf`{yve? fate=twins ncol=6
CERT J?qvf`{]vw? fate=twins ncol=6
CERT J?qvf`{]ve? fate=twins ncol=6
CERT J?qvf`{lve? fate=twins ncol=6
CERT J?qvf`{\ve? fate=twins ncol=6
CERT J?qvf`{rr]? fate=twins ncol=6
CERT J?qvf`{rp}? fate=twins ncol=6
CERT J?qvf`{Zs}? fate=twins ncol=6
CERT J?qvf`{Zs^? fate=twins ncol=6
CERT J?qvf`{Ns^? fate=twins ncol=6
CERT J?qvfbq^V[? fate=kill:v0 b0 ncol=6
CERT J?qvfbq^T{? fate=twins ncol=6
CERT J?qvfbq^R{? fate=twins ncol=6
CERT J?qvfbq^VU? fate=kill:v0 b0 ncol=6
CERT J?qvfbq^Tu? fate=twins ncol=6
CERT J?qvfbq^Ru? fate=twins ncol=6
CERT J?qvfbq^VM? fate=kill:v0 b0 ncol=6
CERT J?qvfbq^Tm? fate=twins ncol=6
CERT J?qvfbq^Rm? fate=twins ncol=6
CERT J?qvf_}~Fb? fate=twins ncol=6
CERT J?qvf_}}Vw? fate=twins ncol=6
CERT J?qvf_}|Vk? fate=twins ncol=6
CERT J?qvf_}|Ve? fate=twins ncol=6
CERT J?qvf_}zT]? fate=kill:v0 b0 ncol=6
CERT J?qvf_}zQ}? fate=kill:v0 b1 ncol=6
CERT J?qvf_}nT]? fate=kill:v0 b0 ncol=12
CERT J?qvf_}^U]? fate=kill:v0 b1 ncol=6
CERT J?qvf_}^S^? fate=kill:v0 b1 ncol=6
CERT J?qvfRw^fb? fate=kill:v0 b0 ncol=6
CERT J?qvfRw\vL? fate=kill:v0 b0 ncol=6
CERT J?qvfRw\vJ? fate=kill:v0 b0 ncol=6
CERT J?qvfRw\uj? fate=kill:v0 b0 ncol=6
CERT J?qvfRw\vF? fate=kill:v0 b0 ncol=6
CERT J?qvfRs^fb? fate=kill:v0 b0 ncol=6
CERT J?qvfRs\ve? fate=kill:v0 b0 ncol=6
CERT J?qvfRk^f[? fate=kill:v0 b0 ncol=6
CERT J?qvfRk^e{? fate=kill:v0 b0 ncol=6
CERT J?qvfRk^d{? fate=kill:v0 b0 ncol=6
CERT J?qvfRk^b{? fate=twins ncol=6
CERT J?qvfP{~FF? fate=kill:v0 b0 ncol=6
CERT J?qvfP{~Ef? fate=kill:v0 b0 ncol=6
CERT J?qvfP{~Df? fate=kill:v0 b0 ncol=6
CERT J?qvfP{}fb? fate=kill:v0 b0 ncol=6
CERT J?qvfP{|fb? fate=kill:v0 b0 ncol=6
CERT J?qvfP{zf[? fate=twins ncol=6
CERT J?qvfP{vf[? fate=kill:v0 b0 ncol=6
CERT J?qvfP{ve{? fate=twins ncol=6
CERT J?qvfP{nf[? fate=kill:v0 b0 ncol=6
CERT J?qvfP{nd{? fate=twins ncol=6
CERT J?qvfP{^f[? fate=kill:v0 b1 ncol=6
CERT J?qvfP{^b{? fate=twins ncol=6
CERT J?qvfPy~Fb? fate=kill:v0 b0 ncol=6
CERT J?qvfPy|Vs? fate=kill:v0 b0 ncol=6
CERT J?qvfPu~Fb? fate=kill:v0 b0 ncol=6
CERT J?qvfPu|Vk? fate=kill:v0 b0 ncol=6
CERT J?qvfPu|Vi? fate=twins ncol=6
CERT J?qvfPu|Ve? fate=kill:v0 b0 ncol=6
CERT J?qvfPm~F[? fate=kill:v0 b0 ncol=6
CERT J?qvfPm~B{? fate=kill:v0 b1 ncol=6
CERT J?qvfRp^fw? fate=kill:v0 b0 ncol=6
CERT J?qvfRp^fd? fate=kill:v0 b0 ncol=6
CERT J?qvdrw^fb? fate=twins ncol=6
CERT J?qvdrw\vF? fate=kill:v0 b0 ncol=6
CERT J?qvdrw\tf? fate=twins ncol=6
CERT J?qvdrw\rf? fate=twins ncol=6
CERT J?qvdrwNp^? fate=kill:v0 b1 ncol=6
CERT J?qvdp{~FF? fate=kill:v0 b0 ncol=6
CERT J?qvdp{~Df? fate=twins ncol=6
CERT J?qvdp{~Bf? fate=twins ncol=6
CERT J?qvdp{}fb? fate=twins ncol=6
CERT J?qvdp{|fb? fate=twins ncol=6
CERT J?qvdp{zf[? fate=twins ncol=6
CERT J?qvdp{zd{? fate=kill:v0 b0 ncol=6
CERT J?qvdp{nd{? fate=twins ncol=6
CERT J?qvdp{^d{? fate=twins ncol=6
CERT J?qvdp{^b{? fate=twins ncol=6
CERT J?qvdp{{vd? fate=twins ncol=6
CERT J?qvdrp^fw? fate=twins ncol=6
CERT J?qvbrw~Fs? fate=twins ncol=6
CERT J?qvbrw~Fk? fate=twins ncol=6
CERT J?qvbrw~Fe? fate=twins ncol=6
CERT J?qvbrw}fs? fate=twins ncol=12
CERT J?qvbrw^fb? fate=twins ncol=6
CERT J?qvbrw|UN? fate=kill:v0 b0 ncol=6
CERT J?qvbrw|RN? fate=kill:v0 b1 ncol=6
CERT J?qvbrw{rN? fate=kill:v0 b1 ncol=6
CERT J?qvbrwxuj? fate=kill:v0 b0 ncol=6
CERT J?qvbrwxtj? fate=kill:v0 b0 ncol=6
CERT J?qvbrwxuf? fate=kill:v0 b0 ncol=6
CERT J?qvbrwlvJ? fate=kill:v0 b0 ncol=6
CERT J?qvbrwltj? fate=twins ncol=6
CERT J?qvbrwltf? fate=twins ncol=6
CERT J?qvbrw\vF? fate=kill:v0 b1 ncol=6
CERT J?qvbrw\tf? fate=twins ncol=6
CERT J?qvbrw\rf? fate=twins ncol=6
CERT J?qvbrwNp^? fate=kill:v0 b2 ncol=6
CERT J?qvbrs}fw? fate=twins ncol=6
CERT J?qvbrs}dt? fate=twins ncol=6
CERT J?qvbrs}bt? fate=twins ncol=6
CERT J?qvbrs|fw? fate=twins ncol=6
CERT J?qvbrs|dm? fate=twins ncol=6
CERT J?qvbrsnfb? fate=twins ncol=6
CERT J?qvbrs|VM? fate=kill:v0 b0 ncol=6
CERT J?qvbrs{vw? fate=twins ncol=6
CERT J?qvbrs{rm? fate=twins ncol=6
CERT J?qvbrsxve? fate=kill:v0 b0 ncol=6
CERT J?qvbrslve? fate=twins ncol=6
CERT J?qvbrkzf[? fate=twins ncol=6
CERT J?qvbrkzb{? fate=kill:v0 b1 ncol=6
CERT J?qvbrkvf[? fate=kill:v0 b0 ncol=6
CERT J?qvbrkve{? fate=twins ncol=6
CERT J?qvbrknf[? fate=kill:v0 b0 ncol=6
CERT J?qvbrk^b{? fate=twins ncol=6
CERT J?qvbrk{vd? fate=kill:v0 b0 ncol=6
CERT J?qvbrk{vb? fate=kill:v0 b0 ncol=6
CERT J?qvbq{zf[? fate=twins ncol=6
CERT J?qvbq{zd{? fate=kill:v0 b0 ncol=6
CERT J?qvbq{nd{? fate=twins ncol=6
CERT J?qvbq{^d{? fate=twins ncol=6
CERT J?qvbq{^b{? fate=twins ncol=6
CERT J?qvbq{{ve? fate=twins ncol=6
CERT J?qvbq{{vd? fate=twins ncol=6
CERT J?qvbq{{vb? fate=twins ncol=6
CERT J?qvbp{~Df? fate=twins ncol=6
CERT J?qvbp{~Bf? fate=twins ncol=6
CERT J?qvbp{}fb? fate=twins ncol=6
CERT J?qvbp{|fb? fate=twins ncol=6
CERT J?qvbp{zf[? fate=twins ncol=6
CERT J?qvbp{nd{? fate=twins ncol=6
CERT J?qvbp{^f[? fate=kill:v0 b2 ncol=6
CERT J?qvbp{^d{? fate=twins ncol=6
CERT J?qvbp{^b{? fate=twins ncol=12
CERT J?qvbp{^c^? fate=kill:v0 b2 ncol=6
CERT J?qvbrq~Fw? fate=twins ncol=12
CERT J?qvbrq~Fs? fate=twins ncol=6
CERT J?qvbrq~Fk? fate=twins ncol=6
CERT J?qvbrq|VM? fate=kill:v0 b0 ncol=6
CERT J?qvbrq|Tm? fate=twins ncol=6
CERT J?qvbrq|Rm? fate=twins ncol=6
CERT J?qvbri|Vs? fate=kill:v0 b0 ncol=6
CERT J?qvbqy~Fb? fate=twins ncol=6
CERT J?qvbqy|Vs? fate=twins ncol=6
CERT J?qvbpy~Fb? fate=twins ncol=6
CERT J?qvbre|Vk? fate=kill:v0 b0 ncol=6
CERT J?qvbre|Vi? fate=twins ncol=6
CERT J?qvbre|Ve? fate=kill:v0 b0 ncol=6
CERT J?qvbqu~Fb? fate=twins ncol=6
CERT J?qvbqu|Vk? fate=twins ncol=6
CERT J?qvbqu|Vi? fate=twins ncol=6
CERT J?qvbqu|Ve? fate=twins ncol=6
CERT J?qvbpu|Vk? fate=twins ncol=6
CERT J?qvbpu|Vi? fate=twins ncol=6
CERT J?qvbpu|Ve? fate=twins ncol=6
CERT J?qvbrM~F[? fate=kill:v0 b0 ncol=6
CERT J?qvbrM~B{? fate=kill:v0 b1 ncol=6
CERT J?qvbqm~F[? fate=kill:v0 b0 ncol=6
CERT J?qvbqm~D{? fate=kill:v0 b0 ncol=6
CERT J?qvbqm~B{? fate=kill:v0 b1 ncol=6
CERT J?qvbpm~F[? fate=kill:v0 b1 ncol=6
CERT J?qvbpm~B{? fate=kill:v0 b2 ncol=6
CERT J?qvbo}~D{? fate=twins ncol=6
CERT J?qvbo}~B{? fate=twins ncol=6
CERT J?qvbrp~F[? fate=kill:v0 b0 ncol=6
CERT J?qvbrp~B{? fate=twins ncol=6
CERT J?qvbrp~FT? fate=kill:v0 b0 ncol=6
CERT J?qvbrp~FL? fate=kill:v0 b0 ncol=6
CERT J?qvbrp~Bl? fate=twins ncol=6
CERT J?qvbrp}fX? fate=kill:v0 b0 ncol=6
CERT J?qvbrp}dx? fate=twins ncol=6
CERT J?qvbrp}bt? fate=twins ncol=12
CERT J?qvbrp|fM? fate=kill:v0 b0 ncol=6
CERT J?qvbrp|dm? fate=twins ncol=6
CERT J?qvbrp|bm? fate=twins ncol=6
CERT J?qvbrp|fX? fate=kill:v0 b0 ncol=6
CERT J?qvbrp|dx? fate=twins ncol=6
CERT J?qvbrp|bt? fate=twins ncol=6
CERT J?qvbrpzfp? fate=kill:v0 b0 ncol=6
CERT J?qvbrpzfh? fate=kill:v0 b0 ncol=6
CERT J?qvbrpnfw? fate=twins ncol=6
CERT J?qvbrpnfp? fate=twins ncol=6
CERT J?qvbrp^fh? fate=twins ncol=6
CERT J?qvbrp^fd? fate=twins ncol=6
CERT J?qvbrd}fi? fate=kill:v0 b0 ncol=6
CERT J?qvbrd|fi? fate=kill:v0 b0 ncol=6
CERT J?qvbqt}fi? fate=twins ncol=6
CERT J?qvbpt|fi? fate=twins ncol=6
CERT J?qvbpt|fe? fate=twins ncol=6
CERT J?qvfrwZfb? fate=twins ncol=6
CERT J?qvfrwZfa_ fate=kill:v0 b0 ncol=6
CERT J?qvfrwNfb? fate=twins ncol=6
CERT J?qvfrwN`^? fate=twins ncol=6
CERT J?qvfi{]fb? fate=twins ncol=6
CERT J?qvfi{]fa_ fate=twins ncol=6
CERT J?qvfi{]f`_ fate=twins ncol=6
CERT J?qvfZs]fb? fate=kill:v0 b0 ncol=6
CERT J?qvfZs]fa_ fate=kill:v0 b0 ncol=6
CERT J?qvfZs]f`_ fate=kill:v0 b0 ncol=6
CERT J?qvdzw]fb? fate=twins ncol=6
CERT J?qvdzw]fa_ fate=twins ncol=6
CERT J?qvdzw]f`_ fate=twins ncol=6
CERT J?qvbzs{fw? fate=twins ncol=12
CERT J?qvbzs{fs? fate=twins ncol=6
CERT J?qvbzs{fk? fate=twins ncol=6
CERT J?qvbx{]f[? fate=kill:v0 b2 ncol=6
CERT J?qvbx{]d{? fate=twins ncol=6
CERT J?qvbx{]b{? fate=twins ncol=12
CERT J?qvbx{]bb_ fate=twins ncol=12
CERT J?qvffk^Fd? fate=kill:v0 b0 ncol=6
CERT J?qvffk^Fc_ fate=kill:v0 b0 ncol=6
CERT J?qvffk^F`_ fate=kill:v0 b0 ncol=12
CERT J?qvfe{^Fd? fate=twins ncol=6
CERT J?qvfe{^Fc_ fate=twins ncol=6
CERT J?qvfe{^F`_ fate=twins ncol=12
CERT J?qvfVw^Fb? fate=kill:v0 b0 ncol=6
CERT J?qvfVw^Fa_ fate=kill:v0 b0 ncol=6
CERT J?qvfVw^F`_ fate=kill:v0 b0 ncol=6
CERT J?qvfVs^Fb? fate=kill:v0 b0 ncol=6
CERT J?qvfVs^Fa_ fate=kill:v0 b0 ncol=6
CERT J?qvfVs^F`_ fate=kill:v0 b0 ncol=6
CERT J?qvdvw^Fb? fate=twins ncol=6
CERT J?qvdvw^Fa_ fate=twins ncol=6
CERT J?qvdvw^F`_ fate=twins ncol=6
CERT J?qvdvs^Fb? fate=twins ncol=6
CERT J?qvdvs^Fa_ fate=twins ncol=6
CERT J?qvdvs^F`_ fate=twins ncol=6
CERT J?qvbvwzFb? fate=kill:v0 b0 ncol=6
CERT J?qvbvwzFa_ fate=kill:v0 b0 ncol=6
CERT J?qvbvwzF`_ fate=kill:v0 b0 ncol=6
CERT J?qvdnw^Fb? fate=twins ncol=6
CERT J?qvdnw^Fa_ fate=twins ncol=6
CERT J?qvdnw^F`_ fate=twins ncol=6
CERT J?qvb^s}Fb? fate=kill:v0 b0 ncol=6
CERT J?qvb^s}Fa_ fate=kill:v0 b0 ncol=6
CERT J?qvb^s}F`_ fate=kill:v0 b0 ncol=6
CERT J?qv`~s}Fb? fate=twins ncol=6
CERT J?qv`~s}Fa_ fate=twins ncol=6
CERT J?qv`~s}F`_ fate=twins ncol=6
CERT J?qvVPu|VM? fate=kill:v0 b0 ncol=6
CERT J?qvVPu|Um? fate=kill:v0 b0 ncol=6
CERT J?qvUpu|VM? fate=kill:v0 b0 ncol=6
CERT J?qvUpu|Um? fate=kill:v0 b0 ncol=6
CERT J?qvUpu|Rm? fate=kill:v0 b1 ncol=6
CERT J?qvTpu|VM? fate=kill:v0 b0 ncol=6
CERT J?qvRrs~Df? fate=kill:v0 b0 ncol=6
CERT J?qvRrs|fp? fate=kill:v0 b0 ncol=6
CERT J?qvRrs|Vp? fate=kill:v0 b0 ncol=6
CERT J?qvRrs{vp? fate=kill:v0 b0 ncol=6
CERT J?qvRrs{vd? fate=kill:v0 b0 ncol=6
CERT J?qvRrs{vb? fate=kill:v0 b0 ncol=6
CERT J?qvRrsxvM? fate=twins ncol=6
CERT J?qvRrstvM? fate=kill:v0 b0 ncol=6
CERT J?qvRrstum? fate=twins ncol=6
CERT J?qvRrsttm? fate=kill:v0 b0 ncol=6
CERT J?qvRrstrm? fate=kill:v0 b1 ncol=6
CERT J?qvRrslvM? fate=kill:v0 b0 ncol=6
CERT J?qvRpu|VM? fate=kill:v0 b1 ncol=6
CERT J?qvRpu|Um? fate=kill:v0 b1 ncol=6
CERT J?qvRpu|Rm? fate=kill:v1 b0 ncol=6
CERT J?qvVrw\fM? fate=kill:v0 b0 ncol=6
CERT J?qvVrw\em? fate=kill:v0 b0 ncol=6
CERT J?qvVrw\dm? fate=kill:v0 b0 ncol=6
CERT J?qvVrw\bm? fate=kill:v0 b1 ncol=6
CERT J?qvVrw\fJ? fate=twins ncol=6
CERT J?qvVrw\ej? fate=twins ncol=6
CERT J?qvVrw\dj? fate=twins ncol=6
CERT J?qvVrw\bj? fate=twins ncol=6
CERT J?qvVrw\fF? fate=twins ncol=6
CERT J?qvVrw\ef? fate=twins ncol=6
CERT J?qvVrw\df? fate=twins ncol=6
CERT J?qvVrw\bf? fate=twins ncol=6
CERT J?qttrs\tm? fate=twins ncol=12
CERT J?qttp{{vF? fate=twins ncol=6
CERT J?qttp{{tf? fate=twins ncol=6
CERT J?qttp{{rf? fate=twins ncol=6
CERT J?qtvrw\fM? fate=kill:v0 b0 ncol=6
CERT J?qtvrw\dm? fate=twins ncol=6
CERT J?qtvrw\bm? fate=twins ncol=6
CERT J?qtvrw\fJ? fate=twins ncol=6
CERT J?qtvrw\dj? fate=twins ncol=6
CERT J?qtvrw\bj? fate=twins ncol=6
CERT J?qtvrw\fF? fate=twins ncol=6
CERT J?qtvrw\df? fate=twins ncol=6
CERT J?qtvrw\bf? fate=twins ncol=6
CERT J?qrtrs~FF? fate=kill:v0 b0 ncol=6
CERT J?qrtrs~Bf? fate=twins ncol=6
CERT J?qrtrs{vd? fate=twins ncol=6
CERT J?qrtrs{vb? fate=twins ncol=6
CERT J?qrtrsltm? fate=twins ncol=6
CERT J?qrtrs\tm? fate=twins ncol=6
CERT J?qrtrs\rm? fate=twins ncol=6
CERT J?qrtrk{uf? fate=kill:v0 b0 ncol=6
CERT J?qrtrk{tf? fate=kill:v0 b0 ncol=6
CERT J?qrtq{{vF? fate=kill:v0 b0 ncol=6
CERT J?qrtq{{tf? fate=twins ncol=6
CERT J?qrtp{{tf? fate=twins ncol=6
CERT J?qrtrq~Fe? fate=twins ncol=6
CERT J?qrtpt|dm? fate=twins ncol=6
CERT J?qrtpt|bm? fate=twins ncol=6
CERT J?qrrrs~Df? fate=twins ncol=6
CERT J?qrrrs~Bf? fate=twins ncol=6
CERT J?qrrrsltm? fate=twins ncol=6
CERT J?qrrrslrm? fate=twins ncol=6
CERT J?qrrrs\rm? fate=twins ncol=6
CERT J?qrrq{{tf? fate=twins ncol=6
CERT J?qrvrw{fw? fate=twins ncol=6
CERT J?qrvrw{eN? fate=twins ncol=6
CERT J?qrvrw{dN? fate=twins ncol=6
CERT J?qrvrw{bN? fate=twins ncol=6
CERT J?qrvrw{`n? fate=twins ncol=6
CERT J?qrvrw{fo_ fate=twins ncol=12
CERT J?qrvrwlfM? fate=kill:v0 b0 ncol=6
CERT J?qrvrwldm? fate=twins ncol=6
CERT J?qrvrwlbm? fate=twins ncol=6
CERT J?qrvrwldj? fate=twins ncol=6
CERT J?qrvrwlbj? fate=twins ncol=6
CERT J?qrvrwldf? fate=twins ncol=6
CERT J?qrvrw\fM? fate=kill:v0 b1 ncol=6
CERT J?qrvrw\dm? fate=twins ncol=6
CERT J?qrvrw\bm? fate=twins ncol=6
CERT J?qrvrw\dj? fate=twins ncol=6
CERT J?qrvrw\bj? fate=twins ncol=6
CERT J?qrvrw\bf? fate=twins ncol=6
CERT J?qrvp{{fe? fate=twins ncol=6
CERT J?qrvp{{fd? fate=twins ncol=6
CERT J?qrvp{{fb? fate=twins ncol=6
CERT J?qrvjs{fw? fate=twins ncol=6
CERT J?qrvjs{fk? fate=twins ncol=6
CERT J?qrvjs{fg_ fate=twins ncol=6
CERT J?qrvjs{eR_ fate=twins ncol=6
CERT J?qrvjs{dR_ fate=twins ncol=6
CERT J?qrvjs{bR_ fate=twins ncol=6
CERT J?qrvjs{`r_ fate=twins ncol=6
CERT J?qrvX{{fF? fate=kill:v0 b1 ncol=6
CERT J?qrvX{{ef? fate=kill:v0 b1 ncol=6
CERT J?qrvX{{df? fate=kill:v0 b1 ncol=6
CERT J?qrvX{{bf? fate=kill:v0 b2 ncol=6
CERT J?qrvX{{fW_ fate=kill:v0 b1 ncol=6
CERT J?qrvX{{ew_ fate=kill:v0 b1 ncol=6
CERT J?qrvX{{dw_ fate=kill:v0 b1 ncol=6
CERT J?qrvX{{bw_ fate=kill:v0 b2 ncol=6
CERT J?qrvX{{_^_ fate=kill:v0 b2 ncol=6
CERT J?qrtx{{fF? fate=kill:v0 b1 ncol=6
CERT J?qrtx{{df? fate=twins ncol=6
CERT J?qrtx{{bf? fate=twins ncol=6
CERT J?qrtx{{fW_ fate=kill:v0 b1 ncol=6
CERT J?qrtx{{dw_ fate=twins ncol=6
CERT J?qrtx{{bw_ fate=twins ncol=6
CERT J?qrtx{{_^_ fate=kill:v0 b2 ncol=6
CERT J?qvN`{}Vd? fate=kill:v0 b0 ncol=6
CERT J?qvN`{{vb? fate=kill:v0 b0 ncol=6
CERT J?qvN`{{ni? fate=kill:v0 b0 ncol=6
CERT J?qvN`{w~w? fate=kill:v0 b0 ncol=6
CERT J?qvNbq^Vi? fate=kill:v0 b0 ncol=6
CERT J?qvNbq^Vh? fate=kill:v0 b0 ncol=6
CERT J?qvN`x~Fd? fate=kill:v0 b0 ncol=6
CERT J?qvN`x}fh? fate=kill:v0 b0 ncol=6
CERT J?qvNP{{vF? fate=kill:v0 b0 ncol=6
CERT J?qvNP{{uf? fate=kill:v0 b0 ncol=6
CERT J?qvNPy|VJ? fate=kill:v0 b0 ncol=6
CERT J?qvNPy|Uj? fate=kill:v0 b0 ncol=6
CERT J?qvMp{{vF? fate=kill:v0 b0 ncol=6
CERT J?qvMp{{uf? fate=kill:v0 b0 ncol=6
CERT J?qvMp{{tf? fate=kill:v0 b0 ncol=6
CERT J?qvMpy|VJ? fate=kill:v0 b0 ncol=6
CERT J?qvMpy|Uj? fate=kill:v0 b0 ncol=6
CERT J?qvLp{{vF? fate=kill:v0 b0 ncol=6
CERT J?qvLp{{uf? fate=kill:v0 b0 ncol=6
CERT J?qvLp{{tf? fate=kill:v0 b0 ncol=6
CERT J?qvJrw~FF? fate=kill:v0 b0 ncol=6
CERT J?qvJrw~Ef? fate=kill:v0 b0 ncol=6
CERT J?qvJrw~Df? fate=kill:v0 b0 ncol=6
CERT J?qvJrw}dj? fate=kill:v0 b0 ncol=6
CERT J?qvJrw|Vi? fate=twins ncol=6
CERT J?qvJrw|Vh? fate=kill:v0 b0 ncol=6
CERT J?qvJrw|Vb? fate=kill:v0 b0 ncol=6
CERT J?qvJrw{ve? fate=twins ncol=6
CERT J?qvJrw{vd? fate=kill:v0 b0 ncol=6
CERT J?qvJrw{vb? fate=kill:v0 b0 ncol=6
CERT J?qvJri|VJ? fate=kill:v0 b0 ncol=6
CERT J?qvJri|Uj? fate=kill:v0 b0 ncol=6
CERT J?qvJrY|VJ? fate=kill:v0 b0 ncol=6
CERT J?qvJrY|Uj? fate=kill:v0 b0 ncol=6
CERT J?qvNjw]fh? fate=kill:v0 b0 ncol=6
CERT J?qvNjw]fg_ fate=kill:v0 b0 ncol=6
CERT J?qvNjw]f`_ fate=kill:v0 b0 ncol=6
CERT J?qvJzq}Fe? fate=kill:v0 b0 ncol=6
CERT J?qvJzq}Fc_ fate=kill:v0 b0 ncol=6
CERT J?qvJzq}Fa_ fate=kill:v0 b0 ncol=6
CERT J?qvJvw}Ej? fate=kill:v0 b0 ncol=6
CERT J?qvJvw}Dj? fate=kill:v0 b0 ncol=6
CERT J?qvJvw}Bj? fate=kill:v0 b1 ncol=6
CERT J?qvJvw}Eh_ fate=twins ncol=6
CERT J?qvJvw}Dh_ fate=twins ncol=6
CERT J?qvJvw}Bh_ fate=twins ncol=6
CERT J?qvJvw}Eb_ fate=twins ncol=6
CERT J?qvJvw}Db_ fate=twins ncol=6
CERT J?qvJvw}Bb_ fate=twins ncol=6
CERT J?qtnbs]vb? fate=twins ncol=6
CERT J?qtn`x~Fd? fate=twins ncol=6
CERT J?qtnP{{vF? fate=kill:v0 b0 ncol=6
CERT J?qtnP{{uf? fate=kill:v0 b0 ncol=6
CERT J?qtnP{{tf? fate=kill:v0 b0 ncol=6
CERT J?qtlp{{tf? fate=twins ncol=6
CERT J?qtjrw|Vi? fate=twins ncol=6
CERT J?qtjrw|Vh? fate=twins ncol=6
CERT J?qtjrw|Vb? fate=twins ncol=6
CERT J?qtjrk{uf? fate=kill:v0 b0 ncol=6
CERT J?qtjrk{tf? fate=kill:v0 b0 ncol=6
CERT J?qtjq{{tf? fate=twins ncol=6
CERT J?qtjp{{tf? fate=twins ncol=6
CERT J?qrnbw}Vw? fate=twins ncol=6
CERT J?qrnbw|Vw? fate=twins ncol=6
CERT J?qrnbw|Vs? fate=twins ncol=6
CERT J?qrnbwzVd? fate=kill:v0 b0 ncol=6
CERT J?qrnbs}du? fate=twins ncol=6
CERT J?qrnbs}dr? fate=twins ncol=6
CERT J?qrnbs}br? fate=twins ncol=6
CERT J?qrnbs}fF? fate=kill:v0 b0 ncol=6
CERT J?qrnbs}df? fate=twins ncol=6
CERT J?qrnbs}Vw? fate=twins ncol=6
CERT J?qrnbs}Vi? fate=twins ncol=6
CERT J?qrnbs}VT? fate=kill:v0 b0 ncol=6
CERT J?qrnbs}Rt? fate=twins ncol=6
CERT J?qrnbs}Tf? fate=twins ncol=6
CERT J?qrnbs{vw? fate=twins ncol=6
CERT J?qrnbs{vT? fate=kill:v0 b0 ncol=6
CERT J?qrnbs{tt? fate=twins ncol=6
CERT J?qrnbsyvd? fate=kill:v0 b0 ncol=6
CERT J?qrnbsmve? fate=twins ncol=6
CERT J?qrnbsmvp? fate=twins ncol=6
CERT J?qrnbsmvd? fate=twins ncol=6
CERT J?qrnbsmvb? fate=twins ncol=6
CERT J?qrnbs]vp? fate=twins ncol=6
CERT J?qrnbk{ve? fate=twins ncol=6
CERT J?qrnbk{vd? fate=kill:v0 b0 ncol=6
CERT J?qrnbk{vb? fate=kill:v0 b0 ncol=6
CERT J?qrn`{}Vd? fate=twins ncol=6
CERT J?qrnbp~Fw? fate=twins ncol=12
CERT J?qrnbp~Fq? fate=twins ncol=6
CERT J?qrnbp~Fi? fate=twins ncol=6
CERT J?qrnRw~FF? fate=kill:v0 b0 ncol=6
CERT J?qrnRw~Ef? fate=kill:v0 b0 ncol=6
CERT J?qrnRw|Vi? fate=twins ncol=6
CERT J?qrnRw|Vh? fate=kill:v0 b0 ncol=6
CERT J?qrnRw|Vb? fate=kill:v0 b0 ncol=6
CERT J?qrnQ{{vF? fate=kill:v0 b0 ncol=6
CERT J?qrnQ{{uf? fate=kill:v0 b0 ncol=6
CERT J?qrnQ{{tf? fate=kill:v0 b0 ncol=6
CERT J?qrnRp~Fe? fate=kill:v0 b0 ncol=6
CERT J?qrlrw~FF? fate=kill:v0 b0 ncol=6
CERT J?qrlrw|Vh? fate=twins ncol=6
CERT J?qrlrw|Vb? fate=twins ncol=6
CERT J?qrlrw{ve? fate=twins ncol=6
CERT J?qrlrw{vd? fate=twins ncol=6
CERT J?qrlrw{vb? fate=twins ncol=6
CERT J?qrlq{{vF? fate=kill:v0 b0 ncol=6
CERT J?qrlq{{tf? fate=twins ncol=6
CERT J?qrlq{{rf? fate=twins ncol=6
CERT J?qrlrq~Fe? fate=twins ncol=6
CERT J?qrlrq|Vh? fate=twins ncol=6
CERT J?qrlrq|Vb? fate=twins ncol=6
CERT J?qrlqy|Tj? fate=twins ncol=12
CERT J?qrlqy^Rx? fate=twins ncol=6
CERT J?qrlqy^Rr? fate=twins ncol=6
CERT J?qrlqy^Pz? fate=twins ncol=6
CERT J?qrlpy|Tj? fate=twins ncol=6
CERT J?qrlpy|Rj? fate=twins ncol=6
CERT J?qrnjw{fw? fate=twins ncol=6
CERT J?qrnjw{fq? fate=twins ncol=6
CERT J?qrnZq}Fe? fate=kill:v0 b0 ncol=6
CERT J?qrnZq}Fc_ fate=kill:v0 b0 ncol=6
CERT J?qrnZq}Fa_ fate=kill:v0 b0 ncol=6
CERT J?qrlzq}Fe? fate=twins ncol=6
CERT J?qrlzq}Fc_ fate=twins ncol=6
CERT J?qrlzq}Fa_ fate=twins ncol=6
CERT J?qrjzq}Fe? fate=twins ncol=6
CERT J?qrjzq}Fc_ fate=twins ncol=6
CERT J?qrjzq}Fa_ fate=twins ncol=6
CERT J?qu^`{}VY? fate=kill:v0 b0 ncol=6
CERT J?qu^`{}Ry? fate=kill:v0 b1 ncol=6
CERT J?qu^bq^UZ? fate=kill:v0 b0 ncol=6
CERT J?qu^bq^Pz? fate=kill:v0 b1 ncol=6
CERT J?quZrs{vF? fate=kill:v0 b0 ncol=6
CERT J?quZrs{tf? fate=kill:v0 b0 ncol=6
CERT J?quZzw{fF? fate=kill:v0 b0 ncol=6
CERT J?quZzw{df? fate=kill:v0 b0 ncol=6
CERT J?quZzw{bf? fate=kill:v0 b1 ncol=6
CERT J?quZzw{_^_ fate=kill:v0 b1 ncol=6
CERT J?rLbvs}fT? fate=kill:v0 b0 ncol=6
CERT J?rLbvs}bt? fate=kill:v0 b1 ncol=6
CERT J?rLbvi|Vs? fate=kill:v0 b0 ncol=6
CERT J?qnFpu|fM? fate=kill:v0 b0 ncol=6
CERT J?qnFpu|em? fate=kill:v0 b0 ncol=6
CERT J?qnDvs}bt? fate=kill:v0 b0 ncol=6
CERT J?qmfpu|fM? fate=kill:v0 b0 ncol=6
CERT J?qmfpu|em? fate=kill:v0 b0 ncol=6
CERT J?qmfpu|bm? fate=kill:v0 b1 ncol=6
CERT J?qjfbj}fU? fate=twins ncol=6
CERT J?qjfrw|fk? fate=twins ncol=6
CERT J?qjfrw|fb? fate=twins ncol=6
CERT J?qjfrw{vd? fate=kill:v0 b0 ncol=6
CERT J?qjfrs}fi? fate=kill:v0 b0 ncol=6
CERT J?qjfre|fM? fate=kill:v0 b0 ncol=6
CERT J?qjfre|em? fate=kill:v0 b0 ncol=6
CERT J?qjffw}fJ? fate=kill:v0 b0 ncol=6
CERT J?qjffw}ej? fate=kill:v0 b0 ncol=6
CERT J?qjffw}bj? fate=kill:v0 b1 ncol=6
CERT J?qjffw|fq? fate=kill:v0 b0 ncol=6
CERT J?qjffw|Nq? fate=kill:v0 b0 ncol=6
CERT J?qjffq}fJ? fate=twins ncol=6
CERT J?qjevs}dt? fate=kill:v0 b0 ncol=6
CERT J?qjdvs}fT? fate=kill:v0 b0 ncol=6
CERT J?qjdvs}dt? fate=kill:v0 b0 ncol=6
CERT J?qjbvs}dt? fate=kill:v0 b1 ncol=6
CERT J?qjbvs}bt? fate=kill:v1 b0 ncol=6
CERT J?qnf`y}Vs? fate=kill:v0 b0 ncol=6
CERT J?qnf`y}Vq? fate=twins ncol=6
CERT J?qnf`y}Ve? fate=kill:v0 b0 ncol=6
CERT J?qnf`y|Vs? fate=kill:v0 b0 ncol=6
CERT J?qnfrw\fM? fate=kill:v0 b0 ncol=6
CERT J?qnfrw\em? fate=kill:v0 b0 ncol=6
CERT J?qnfrw\dm? fate=kill:v0 b0 ncol=6
CERT J?qnfrw\bm? fate=kill:v0 b1 ncol=6
CERT J?qnfrw\fJ? fate=twins ncol=6
CERT J?qnfrw\ej? fate=twins ncol=6
CERT J?qnfrw\dj? fate=twins ncol=6
CERT J?qnfrw\bj? fate=twins ncol=6
CERT J?qnfrw\fF? fate=twins ncol=6
CERT J?qnfrw\ef? fate=twins ncol=6
CERT J?qnfrw\df? fate=twins ncol=6
CERT J?qnfrw\bf? fate=twins ncol=6
CERT J?qnVbs\vM? fate=kill:v0 b0 ncol=6
CERT J?qnVbs\um? fate=kill:v0 b0 ncol=6
CERT J?qnV`u}VR? fate=kill:v0 b0 ncol=6
CERT J?qnV`u}Tr? fate=kill:v0 b0 ncol=6
CERT J?qnV`u|VM? fate=kill:v0 b0 ncol=6
CERT J?qnV`u|Um? fate=kill:v0 b0 ncol=6
CERT J?qnV`u|Rm? fate=kill:v0 b1 ncol=6
CERT J?qnV`t|fM? fate=kill:v0 b0 ncol=6
CERT J?qnV`t|em? fate=kill:v0 b0 ncol=6
CERT J?qnV`t|bm? fate=kill:v0 b1 ncol=6
CERT J?qnRjq}VR? fate=kill:v0 b0 ncol=6
CERT J?qnRjq}Tr? fate=kill:v0 b0 ncol=6
CERT J?qmvbw\tN? fate=kill:v0 b0 ncol=6
CERT J?qmvbw\pn? fate=kill:v0 b1 ncol=6
CERT J?qmv`u}VR? fate=kill:v0 b0 ncol=6
CERT J?qmv`u}Ur? fate=kill:v0 b0 ncol=6
CERT J?qmv`u}Tr? fate=kill:v0 b0 ncol=6
CERT J?qmv`u|VM? fate=kill:v0 b0 ncol=6
CERT J?qmv`u|Um? fate=kill:v0 b0 ncol=6
CERT J?qmv`u|Rm? fate=kill:v0 b1 ncol=6
CERT J?qmv`t|fM? fate=kill:v0 b0 ncol=6
CERT J?qmv`t|em? fate=kill:v0 b0 ncol=6
CERT J?qmv`t|bm? fate=kill:v0 b1 ncol=6
CERT J?qmrjs}Tr? fate=kill:v0 b0 ncol=6
CERT J?qmrjq}Tr? fate=kill:v0 b0 ncol=6
CERT J?qmrns}FR? fate=kill:v0 b0 ncol=6
CERT J?qmrns}Er? fate=kill:v0 b0 ncol=6
CERT J?qmrns}Dr? fate=kill:v0 b0 ncol=6
CERT J?qmrns}FK_ fate=kill:v0 b0 ncol=6
CERT J?qmrns}Ek_ fate=kill:v0 b0 ncol=6
CERT J?qmrns}Dk_ fate=kill:v0 b0 ncol=6
CERT J?qmrns}Bk_ fate=kill:v0 b1 ncol=6
CERT J?qmrns}?^_ fate=kill:v0 b1 ncol=6
CERT J?qlvbe}Rr? fate=kill:v0 b0 ncol=6
CERT J?qlv`u}VR? fate=kill:v0 b0 ncol=6
CERT J?qlv`u}Tr? fate=kill:v0 b0 ncol=6
CERT J?qlrjw|fL? fate=kill:v0 b0 ncol=6
CERT J?qlrjq}VR? fate=kill:v0 b0 ncol=6
CERT J?qlrjq}Tr? fate=kill:v0 b0 ncol=6
CERT J?qlrjp|fL? fate=kill:v0 b0 ncol=6
CERT J?qlrnw|FL? fate=kill:v0 b0 ncol=6
CERT J?qlrnw|El? fate=kill:v0 b0 ncol=6
CERT J?qlrnw|Dl? fate=kill:v0 b0 ncol=6
CERT J?qlrnw|Bl? fate=kill:v0 b1 ncol=6
CERT J?qlrnw|FQ_ fate=kill:v0 b0 ncol=6
CERT J?qlrnw|Eq_ fate=kill:v0 b0 ncol=6
CERT J?qlrnw|Dq_ fate=kill:v0 b0 ncol=6
CERT J?qlrnw|Bq_ fate=kill:v0 b1 ncol=6
CERT J?qlrnw|?^_ fate=kill:v0 b1 ncol=6
CERT J?qjvbw|fq? fate=kill:v0 b0 ncol=6
CERT J?qjvbw|Vk? fate=kill:v0 b0 ncol=6
CERT J?qjvbw|Vb? fate=kill:v0 b0 ncol=6
CERT J?qjvbw{ve? fate=twins ncol=6
CERT J?qjvbw{vd? fate=kill:v0 b0 ncol=6
CERT J?qjvbwttN? fate=kill:v0 b0 ncol=6
CERT J?qjvbwtpn? fate=kill:v0 b1 ncol=6
CERT J?qjvbwtp^? fate=kill:v0 b1 ncol=6
CERT J?qjvbwluN? fate=kill:v0 b0 ncol=6
CERT J?qjvbwlqn? fate=kill:v0 b1 ncol=6
CERT J?qjvbw\sn? fate=kill:v0 b1 ncol=6
CERT J?qjvbs|fR? fate=kill:v0 b0 ncol=6
CERT J?qjvbs|dr? fate=kill:v0 b0 ncol=6
CERT J?qjvbs}Vp? fate=kill:v0 b0 ncol=6
CERT J?qjvbs|Vp? fate=kill:v0 b0 ncol=6
CERT J?qjvbs{vp? fate=kill:v0 b0 ncol=6
CERT J?qjvbsxvM? fate=twins ncol=6
CERT J?qjvbstvM? fate=kill:v0 b0 ncol=6
CERT J?qjvbstum? fate=twins ncol=6
CERT J?qjvbsttm? fate=kill:v0 b0 ncol=6
CERT J?qjvbstrm? fate=kill:v0 b1 ncol=6
CERT J?qjvbslvM? fate=kill:v0 b0 ncol=6
CERT J?qjv`u}VR? fate=kill:v0 b1 ncol=6
CERT J?qjv`u}Tr? fate=kill:v0 b1 ncol=6
CERT J?qjv`u}Rr? fate=kill:v1 b0 ncol=6
CERT J?qjvbp|fq? fate=kill:v0 b0 ncol=6
CERT J?qjrjw|el? fate=kill:v0 b1 ncol=6
CERT J?qjrjw|bl? fate=kill:v1 b0 ncol=6
CERT J?qjrjq}VR? fate=kill:v0 b1 ncol=6
CERT J?qjrjq}Tr? fate=kill:v0 b1 ncol=6
CERT J?qjrjq}Rr? fate=kill:v1 b0 ncol=6
CERT J?qjrnw|FL? fate=kill:v0 b1 ncol=6
CERT J?qjrnw|El? fate=kill:v0 b1 ncol=6
CERT J?qjrnw|Bl? fate=kill:v1 b0 ncol=6
CERT J?qjrnw|?^_ fate=kill:v1 b1 ncol=6
CERT J?o~Fbj}fU? fate=twins ncol=6
CERT J?o~Frw|fk? fate=twins ncol=6
CERT J?o~Frw|fb? fate=twins ncol=6
CERT J?o~Frq}dj? fate=kill:v0 b0 ncol=6
CERT J?o~Frq|fp? fate=twins ncol=6
CERT J?o~Fjw}fh? fate=twins ncol=6
CERT J?o~Fjw|fq? fate=twins ncol=6
CERT J?o~Fjs}fs? fate=twins ncol=6
CERT J?o~Fjs}fe? fate=twins ncol=6
CERT J?o~Fjs}fb? fate=twins ncol=6
CERT J?o~Fjs}Vp? fate=twins ncol=12
CERT J?o~Fjs{vp? fate=twins ncol=6
CERT J?o~Fjq|fR? fate=twins ncol=6
CERT J?o~Fjq|er? fate=twins ncol=6
CERT J?o~Fjq}Vp? fate=twins ncol=6
CERT J?o~Fji}fU? fate=twins ncol=6
CERT J?o~Ffq}Vp? fate=twins ncol=6
CERT J?o~Evs}fT? fate=twins ncol=6
CERT J?o~Evs}et? fate=twins ncol=6
CERT J?o~FNw|fL? fate=twins ncol=6
CERT J?o~FNw|el? fate=twins ncol=6
CERT J?o~Enw|fL? fate=twins ncol=6
CERT J?o~Enw|el? fate=twins ncol=6
CERT J?o~Dnw|fL? fate=kill:v0 b0 ncol=6
CERT J?o~Dnw|el? fate=kill:v0 b0 ncol=6
CERT J?o~fbw}fU? fate=twins ncol=6
CERT J?o~fbw}du? fate=twins ncol=6
CERT J?o~fbwyve? fate=twins ncol=6
CERT J?o~fbwmve? fate=twins ncol=6
CERT J?o~fbwxum? fate=twins ncol=6
CERT J?o~fbwxuf? fate=twins ncol=6
CERT J?o~fbwltf? fate=twins ncol=6
CERT J?o~fbwNpn? fate=twins ncol=6
CERT J?o~fbwNp^? fate=twins ncol=6
CERT J?o~fbq}Tu? fate=twins ncol=6
CERT J?o~fbi}Vs? fate=twins ncol=6
CERT J?o~fbi|Vs? fate=twins ncol=6
CERT J?o~fay}Vs? fate=twins ncol=6
CERT J?o~ffw}Fs? fate=twins ncol=6
CERT J?o~ffw}EL_ fate=twins ncol=6
CERT J?o~ffw}DL_ fate=twins ncol=6
CERT J?o~ffw}@l_ fate=twins ncol=6
CERT J?o~Vbs}Vq? fate=twins ncol=6
CERT J?o~Vbs}Vp? fate=twins ncol=6
CERT J?o~Vbs}Vb? fate=twins ncol=6
CERT J?o~Vbs|Vp? fate=twins ncol=6
CERT J?o~Vbs{vp? fate=twins ncol=6
CERT J?o~VbsxvM? fate=twins ncol=6
CERT J?o~VbstvM? fate=twins ncol=6
CERT J?o~Vbstum? fate=twins ncol=6
CERT J?o~Vbsttm? fate=kill:v0 b0 ncol=6
CERT J?o~VbslvM? fate=kill:v0 b0 ncol=6
CERT J?o~Vbe}VR? fate=twins ncol=6
CERT J?o~Vbe}Tr? fate=kill:v0 b0 ncol=6
CERT J?o~Vbe|VM? fate=twins ncol=6
CERT J?o~Vbe|Um? fate=twins ncol=6
CERT J?o~VbU}VR? fate=twins ncol=6
CERT J?o~VbU|VM? fate=twins ncol=6
CERT J?o~VbU|Um? fate=twins ncol=6
CERT J?o~Vau}VR? fate=kill:v0 b0 ncol=6
CERT J?o~Vau}Tr? fate=kill:v0 b0 ncol=6
CERT J?o~Vau}Rr? fate=kill:v0 b1 ncol=6
CERT J?o~Vbp|fq? fate=twins ncol=6
CERT J?o~VJw|fL? fate=twins ncol=6
CERT J?o~VJw|el? fate=twins ncol=6
CERT J?o~VJs}VR? fate=twins ncol=6
CERT J?o~VJs}Tr? fate=kill:v0 b0 ncol=6
CERT J?o~VJq}VR? fate=twins ncol=6
CERT J?o~VJq}Tr? fate=kill:v0 b0 ncol=6
CERT J?o~VJp|fL? fate=twins ncol=6
CERT J?o~VJp|el? fate=twins ncol=6
CERT J?o~Ujs}VR? fate=twins ncol=6
CERT J?o~Ujq}VR? fate=twins ncol=6
CERT J?o~Ujp|fL? fate=twins ncol=6
CERT J?o~Ujp|el? fate=twins ncol=6
CERT J?o~Tjw|fL? fate=kill:v0 b0 ncol=6
CERT J?o~Tjw|el? fate=kill:v0 b0 ncol=6
CERT J?o~Tjq}VR? fate=kill:v0 b0 ncol=6
CERT J?o~Tjq}Tr? fate=kill:v0 b0 ncol=6
CERT J?o~Tjq}Rr? fate=kill:v0 b1 ncol=6
CERT J?o~Uns}FR? fate=twins ncol=6
CERT J?o~Uns}Er? fate=twins ncol=6
CERT J?o~Uns}Dr? fate=kill:v0 b0 ncol=6
CERT J?o~Uns}FK_ fate=twins ncol=6
CERT J?o~Uns}Ek_ fate=twins ncol=6
CERT J?o~Uns}Dk_ fate=kill:v0 b0 ncol=6
CERT J?o~Uns}?^_ fate=kill:v0 b1 ncol=6
CERT J?o~Tnw|FL? fate=kill:v0 b0 ncol=6
CERT J?o~Tnw|El? fate=kill:v0 b0 ncol=6
CERT J?o~Tnw|Dl? fate=kill:v0 b0 ncol=6
CERT J?o~Tnw|?^_ fate=kill:v0 b1 ncol=6
CERT J?o|vbs|br? fate=twins ncol=6
CERT J?o|vbs}Vp? fate=twins ncol=6
CERT J?o|vbsltm? fate=twins ncol=6
CERT J?o|vbs\tm? fate=twins ncol=6
CERT J?o|vbs\rm? fate=twins ncol=6
CERT J?o|vNw|FL? fate=kill:v0 b0 ncol=6
CERT J?o|vNw|El? fate=kill:v0 b0 ncol=6
CERT J?o|vNw|Dl? fate=kill:v0 b0 ncol=6
CERT J?o|vNw|?^_ fate=kill:v0 b1 ncol=6
CERT J?rvfa{Mv[? fate=kill:v0 b0 ncol=6
CERT J?rvfa{Mr{? fate=twins ncol=6
CERT J?rvfa{MvU? fate=twins ncol=6
CERT J?rvfa{Mru? fate=twins ncol=6
CERT J?rvfa{MvM? fate=twins ncol=6
CERT J?rvfa{Mrm? fate=twins ncol=6
CERT J?q|vbp\fk? fate=twins ncol=12
CERT J?q|vbp\fi? fate=twins ncol=6
CERT J?zefq{\fb? fate=kill:v0 b0 ncol=6
CERT J?zefq{\fa_ fate=kill:v0 b0 ncol=6
CERT J?zefq{\f`_ fate=kill:v0 b0 ncol=6
CERT J?zefqy\fb? fate=kill:v0 b0 ncol=6
CERT J?zefqy\fa_ fate=kill:v0 b0 ncol=6
CERT J?zefqy\f`_ fate=kill:v0 b0 ncol=6
CERT J?zedyy\f[? fate=kill:v0 b0 ncol=6
CERT J?zedyy\d{? fate=kill:v0 b0 ncol=6
CERT J?zedyy\b{? fate=kill:v0 b1 ncol=6
CERT J?zedyy\_^_ fate=kill:v0 b1 ncol=6
CERT J?zefey^Fb? fate=kill:v0 b0 ncol=6
CERT J?zefey^Fa_ fate=kill:v0 b0 ncol=6
CERT J?zefey^F`_ fate=kill:v0 b0 ncol=6
CERT J?zeeuu^F[? fate=kill:v0 b0 ncol=6
CERT J?zeeuu^E{? fate=kill:v0 b0 ncol=6
CERT J?zeeuu^D{? fate=kill:v0 b0 ncol=6
CERT J?zeeuu^B{? fate=kill:v0 b1 ncol=6
CERT J?zeeuu^FB_ fate=kill:v0 b0 ncol=6
CERT J?zeeuu^Eb_ fate=kill:v0 b0 ncol=6
CERT J?zeeuu^Db_ fate=kill:v0 b0 ncol=6
CERT J?zeeuu^Bb_ fate=kill:v0 b1 ncol=6
CERT J?zeeuu^?^_ fate=kill:v0 b1 ncol=6
CERT J?zedv[\f[? fate=kill:v0 b0 ncol=6
CERT J?zedv[\e{? fate=kill:v0 b0 ncol=6
CERT J?zedv[\d{? fate=kill:v0 b0 ncol=6
CERT J?zedv[\fB_ fate=kill:v0 b0 ncol=6
CERT J?zedv[\eb_ fate=kill:v0 b0 ncol=6
CERT J?zedv[\db_ fate=kill:v0 b0 ncol=6
CERT J?zedv[\_^_ fate=kill:v0 b1 ncol=6
CERT J?zeduu^F[? fate=kill:v0 b0 ncol=6
CERT J?zeduu^D{? fate=kill:v0 b0 ncol=6
CERT J?zeduu^B{? fate=kill:v0 b1 ncol=6
CERT J?zeduu^?^_ fate=kill:v0 b1 ncol=6
CERT J?zec|{{f[? fate=twins ncol=6
CERT J?zec|{{e{? fate=twins ncol=6
CERT J?zec|{{d{? fate=twins ncol=6
CERT J?zec|{{b{? fate=twins ncol=6
CERT J?zec|{{fB_ fate=kill:v0 b0 ncol=6
CERT J?zec|{{eb_ fate=kill:v0 b0 ncol=6
CERT J?zec|{{db_ fate=kill:v0 b0 ncol=6
CERT J?zec|{{bb_ fate=kill:v0 b1 ncol=6
CERT J?zec|{{_^_ fate=twins ncol=6
CERT J?ze`~[{f[? fate=twins ncol=6
CERT J?ze`~[{e{? fate=twins ncol=6
CERT J?ze`~[{d{? fate=twins ncol=6
CERT J?ze`~[{fB_ fate=twins ncol=6
CERT J?ze`~[{eb_ fate=twins ncol=6
CERT J?ze`~[{db_ fate=kill:v0 b0 ncol=6
CERT J?ze`~[{_^_ fate=twins ncol=6
CERT J?ze`}{{f[? fate=twins ncol=6
CERT J?ze`}{{d{? fate=twins ncol=6
CERT J?ze`}{{b{? fate=twins ncol=6
CERT J?ze`}{{fB_ fate=kill:v0 b0 ncol=6
CERT J?ze`}{{eb_ fate=kill:v0 b0 ncol=6
CERT J?ze`}{{db_ fate=kill:v0 b0 ncol=6
CERT J?ze`}{{_^_ fate=twins ncol=6
CERT J?zTbb{~Fw? fate=twins ncol=24
CERT J?zTbb{}fk? fate=kill:v0 b0 ncol=12
CERT J?zTbb{{vs? fate=kill:v0 b0 ncol=6
CERT J?zTbb{Nt{? fate=kill:v0 b1 ncol=6
CERT J?zTbb{Nr{? fate=kill:v0 b2 ncol=6
CERT J?zTbbmzf[? fate=twins ncol=18
CERT J?zTbbmzb{? fate=twins ncol=12
CERT J?zTbbm\v[? fate=twins ncol=6
CERT J?zTbbm\r{? fate=kill:v0 b2 ncol=6
CERT J?zTb`}zb{? fate=twins ncol=12
CERT J?zTb`}^b{? fate=twins ncol=24
CERT J?zTb`}nT{? fate=kill:v0 b1 ncol=6
CERT J?zTb`}nR{? fate=twins ncol=6
CERT J?zTfbw^ey? fate=kill:v0 b0 ncol=6
CERT J?zTfbw^dy? fate=kill:v0 b0 ncol=6
CERT J?zTfbw^by? fate=kill:v0 b1 ncol=6
CERT J?zTfbw^fM? fate=kill:v0 b0 ncol=6
CERT J?zTfbw^em? fate=kill:v0 b0 ncol=6
CERT J?zTfbw^U{? fate=kill:v0 b0 ncol=6
CERT J?zTfbw^T{? fate=kill:v0 b0 ncol=6
CERT J?zTfbw^VY? fate=kill:v0 b0 ncol=12
CERT J?zTfbw^Uy? fate=kill:v0 b0 ncol=12
CERT J?zTfbw^Ty? fate=kill:v0 b0 ncol=12
CERT J?zTfbw^Ry? fate=twins ncol=12
CERT J?zTfbw^VU? fate=kill:v0 b0 ncol=6
CERT J?zTfbw^Uu? fate=kill:v0 b0 ncol=6
CERT J?zTfbw^Tu? fate=kill:v0 b0 ncol=6
CERT J?zTfbw^Ru? fate=kill:v0 b1 ncol=6
CERT J?zTfbw\v[? fate=kill:v0 b0 ncol=6
CERT J?zTfbw\u{? fate=kill:v0 b0 ncol=6
CERT J?zTfbw\r{? fate=kill:v0 b1 ncol=6
CERT J?zTfbw\rN? fate=kill:v0 b1 ncol=6
CERT J?zTfbwZvk? fate=kill:v0 b0 ncol=6
CERT J?zTfbwVvk? fate=kill:v0 b0 ncol=6
CERT J?zTfbk^fe? fate=kill:v0 b0 ncol=6
CERT J?zTfbk^Vq? fate=kill:v0 b0 ncol=12
CERT J?zTfbk^Vi? fate=kill:v0 b0 ncol=12
CERT J?zTfbk]vk? fate=kill:v0 b0 ncol=6
CERT J?zTfbk]vq? fate=kill:v0 b0 ncol=6
CERT J?zTfbk\vw? fate=kill:v0 b0 ncol=6
CERT J?zTfbk\vs? fate=kill:v0 b0 ncol=6
CERT J?zTfbkZu]? fate=kill:v0 b0 ncol=12
CERT J?zTfbkZt]? fate=kill:v0 b0 ncol=12
CERT J?zTfbkZr]? fate=twins ncol=12
CERT J?zTfbkVu]? fate=kill:v0 b0 ncol=6
CERT J?zTfbkVp}? fate=kill:v0 b1 ncol=6
CERT J?zTfbkNt]? fate=kill:v0 b0 ncol=6
CERT J?zTfa{^fq? fate=kill:v0 b0 ncol=6
CERT J?zTfa{^fe? fate=kill:v0 b0 ncol=6
CERT J?zTfa{^Vw? fate=kill:v0 b0 ncol=12
CERT J?zTfa{^Vq? fate=kill:v0 b0 ncol=12
CERT J?zTfa{]vk? fate=kill:v0 b0 ncol=6
CERT J?zTfa{Zt]? fate=kill:v0 b0 ncol=6
CERT J?zTfa{Zq}? fate=kill:v0 b1 ncol=6
CERT J?zTfa{Nt]? fate=kill:v0 b0 ncol=12
CERT J?zTfa{Np}? fate=twins ncol=12
CERT J?zTf`{~Dy? fate=kill:v0 b0 ncol=12
CERT J?zTf`{~By? fate=kill:v0 b1 ncol=12
CERT J?zTf`{~Eu? fate=kill:v0 b0 ncol=6
CERT J?zTf`{~Bu? fate=kill:v0 b1 ncol=6
CERT J?zTf`{}ey? fate=kill:v0 b0 ncol=6
CERT J?zTf`{}eu? fate=kill:v0 b0 ncol=6
CERT J?zTf`{}bu? fate=kill:v0 b1 ncol=6
CERT J?zTf`{}em? fate=kill:v0 b0 ncol=6
CERT J?zTf`{}bm? fate=kill:v0 b1 ncol=6
CERT J?zTf`{zfe? fate=kill:v0 b0 ncol=6
CERT J?zTf`{zfb? fate=kill:v0 b0 ncol=6
CERT J?zTf`{nfb? fate=kill:v0 b0 ncol=6
CERT J?zTf`{^fq? fate=kill:v0 b1 ncol=6
CERT J?zTf`{}U{? fate=kill:v0 b0 ncol=6
CERT J?zTf`{}T{? fate=kill:v0 b0 ncol=6
CERT J?zTf`{}VY? fate=kill:v0 b0 ncol=12
CERT J?zTf`{}Ty? fate=kill:v0 b0 ncol=12
CERT J?zTf`{^Vs? fate=kill:v0 b1 ncol=6
CERT J?zTf`{{t{? fate=kill:v0 b0 ncol=6
CERT J?zTf`{{r{? fate=kill:v0 b1 ncol=6
CERT J?zTf`{{vF? fate=kill:v0 b0 ncol=6
CERT J?zTf`{{tf? fate=kill:v0 b0 ncol=6
CERT J?zTf`{{rf? fate=kill:v0 b1 ncol=6
CERT J?zTf`{uvk? fate=kill:v0 b0 ncol=6
CERT J?zTf`{mvk? fate=kill:v0 b0 ncol=6
CERT J?zTf`{rp}? fate=kill:v0 b1 ncol=6
CERT J?zTf`{jt]? fate=twins ncol=6
CERT J?zTf`{jq}? fate=kill:v0 b1 ncol=6
CERT J?zTf`{Zs^? fate=kill:v0 b1 ncol=6
CERT J?zTf`{Ns^? fate=kill:v0 b1 ncol=6
CERT J?zTfbM^e]? fate=kill:v0 b0 ncol=6
CERT J?zTfbM^d]? fate=kill:v0 b0 ncol=6
CERT J?zTfbM^T]? fate=kill:v0 b0 ncol=6
CERT J?zTfbM]u]? fate=kill:v0 b0 ncol=6
CERT J?zTfbMZv[? fate=kill:v0 b0 ncol=12
CERT J?zTfbMZu{? fate=kill:v0 b0 ncol=6
CERT J?zTfbMZt{? fate=kill:v0 b0 ncol=6
CERT J?zTfbMZr{? fate=kill:v0 b1 ncol=6
CERT J?zTfbMZvY? fate=kill:v0 b0 ncol=12
CERT J?zTfbMZty? fate=kill:v0 b0 ncol=6
CERT J?zTfbMZvU? fate=kill:v0 b0 ncol=12
CERT J?zTfbMZuu? fate=kill:v0 b0 ncol=6
CERT J?zTfbMZvM? fate=kill:v0 b0 ncol=12
CERT J?zTfbMZum? fate=kill:v0 b0 ncol=6
CERT J?zTfbMNt{? fate=kill:v0 b0 ncol=6
CERT J?zTfbMNr{? fate=kill:v0 b1 ncol=6
CERT J?zTfbMNvY? fate=kill:v0 b0 ncol=6
CERT J?zTfbMNty? fate=kill:v0 b0 ncol=6
CERT J?zTfbMNry? fate=kill:v0 b1 ncol=6
CERT J?zTfbMNvU? fate=kill:v0 b0 ncol=6
CERT J?zTfbMNru? fate=kill:v0 b1 ncol=6
CERT J?zTfbMNp^? fate=kill:v0 b1 ncol=6
CERT J?zTfbp^f[? fate=kill:v0 b0 ncol=12
CERT J?zTfbp^b{? fate=twins ncol=12
CERT J?zTfbp^fY? fate=kill:v0 b0 ncol=6
CERT J?zTfbp^dy? fate=kill:v0 b0 ncol=6
CERT J?zTfbp^by? fate=kill:v0 b1 ncol=6
CERT J?zTfbh^fk? fate=kill:v0 b0 ncol=6
CERT J?zTfbX~Bu? fate=kill:v0 b0 ncol=6
CERT J?zTfbX^fk? fate=kill:v0 b0 ncol=6
CERT J?zTfbX^fq? fate=kill:v0 b0 ncol=6
CERT J?zTfbX^Vw? fate=kill:v0 b0 ncol=12
CERT J?zTfbX^Vs? fate=kill:v0 b0 ncol=6
CERT J?zTfbX]vs? fate=kill:v0 b0 ncol=12
CERT J?zTbrs~Fw? fate=twins ncol=12
CERT J?zTbrs}fw? fate=kill:v0 b0 ncol=6
CERT J?zTbrs}fT? fate=kill:v0 b0 ncol=6
CERT J?zTbrs}et? fate=kill:v0 b0 ncol=6
CERT J?zTbrs}dt? fate=kill:v0 b0 ncol=6
CERT J?zTbrs}bt? fate=kill:v0 b1 ncol=6
CERT J?zTbrs|fw? fate=kill:v0 b0 ncol=6
CERT J?zTbrs|fs? fate=kill:v0 b0 ncol=6
CERT J?zTbrsvfb? fate=kill:v0 b0 ncol=6
CERT J?zTbrsnfb? fate=kill:v0 b0 ncol=6
CERT J?zTbr[{vw? fate=kill:v0 b0 ncol=6
CERT J?zTbq{|fb? fate=kill:v0 b0 ncol=6
CERT J?zTbq{{vw? fate=kill:v0 b0 ncol=6
CERT J?zTbp{|fb? fate=kill:v0 b1 ncol=6
CERT J?zTbp{{vw? fate=kill:v0 b1 ncol=6
CERT J?zTbrezf[? fate=twins ncol=6
CERT J?zTbrezb{? fate=kill:v0 b1 ncol=6
CERT J?zTbrevf[? fate=kill:v0 b0 ncol=6
CERT J?zTbre^b{? fate=twins ncol=6
CERT J?zTbrexvM? fate=twins ncol=12
CERT J?zTbrexum? fate=kill:v0 b0 ncol=6
CERT J?zTbrexrm? fate=kill:v0 b1 ncol=6
CERT J?zTbrexo~? fate=kill:v0 b1 ncol=6
CERT J?zTbretum? fate=twins ncol=6
CERT J?zTbre\rm? fate=twins ncol=6
CERT J?zTbrU~Fb? fate=kill:v0 b0 ncol=6
CERT J?zTbrU}fb? fate=kill:v0 b0 ncol=6
CERT J?zTbrU|fp? fate=kill:v0 b0 ncol=6
CERT J?zTbrUzf[? fate=twins ncol=6
CERT J?zTbrUze{? fate=kill:v0 b0 ncol=6
CERT J?zTbrUve{? fate=twins ncol=6
CERT J?zTbrUvb{? fate=kill:v0 b1 ncol=6
CERT J?zTbrUne{? fate=kill:v0 b0 ncol=6
CERT J?zTbrU^b{? fate=twins ncol=6
CERT J?zTbrM|f[? fate=kill:v0 b0 ncol=6
CERT J?zTbrM|e{? fate=kill:v0 b0 ncol=6
CERT J?zTbrM|b{? fate=kill:v0 b1 ncol=6
CERT J?zTbpm|f[? fate=kill:v0 b1 ncol=6
CERT J?zTbpm|b{? fate=kill:v0 b2 ncol=6
CERT J?zTbq]|e{? fate=kill:v0 b0 ncol=6
CERT J?zTbq]|b{? fate=kill:v0 b1 ncol=6
CERT J?zTbp]|e{? fate=kill:v0 b1 ncol=6
CERT J?zTbp]|b{? fate=kill:v0 b2 ncol=6
CERT J?zTfrsNfb? fate=kill:v0 b0 ncol=6
CERT J?zTfrsNfa_ fate=kill:v0 b0 ncol=6
CERT J?zTfrk\fb? fate=kill:v0 b0 ncol=6
CERT J?zTfrk\fa_ fate=kill:v0 b0 ncol=6
CERT J?zTfrk\f`_ fate=kill:v0 b0 ncol=6
CERT J?zTfr[\fb? fate=kill:v0 b0 ncol=6
CERT J?zTfr[\fa_ fate=kill:v0 b0 ncol=6
CERT J?zTfr[\f`_ fate=kill:v0 b0 ncol=6
CERT J?zTfq{\fb? fate=kill:v0 b0 ncol=6
CERT J?zTfq{\fa_ fate=kill:v0 b0 ncol=6
CERT J?zTfq{\f`_ fate=kill:v0 b0 ncol=6
CERT J?zTfZq]fb? fate=kill:v0 b0 ncol=6
CERT J?zTfZq]fa_ fate=kill:v0 b0 ncol=6
CERT J?zTfZq]f`_ fate=kill:v0 b0 ncol=6
CERT J?zTfZq\fb? fate=kill:v0 b0 ncol=6
CERT J?zTfZq\fa_ fate=kill:v0 b0 ncol=6
CERT J?zTfZq\f`_ fate=kill:v0 b0 ncol=6
CERT J?zTfZY\f[? fate=kill:v0 b0 ncol=6
CERT J?zTfZY\e{? fate=kill:v0 b0 ncol=6
CERT J?zTfZY\d{? fate=kill:v0 b0 ncol=6
CERT J?zTfZY\b{? fate=kill:v0 b1 ncol=6
CERT J?zTfZY\_^_ fate=kill:v0 b1 ncol=6
CERT J?zTfYy\f[? fate=kill:v0 b0 ncol=6
CERT J?zTfYy\e{? fate=kill:v0 b0 ncol=6
CERT J?zTfYy\d{? fate=kill:v0 b0 ncol=6
CERT J?zTfYy\b{? fate=kill:v0 b1 ncol=6
CERT J?zTfYy\_^_ fate=kill:v0 b1 ncol=6
CERT J?zTfYu]f[? fate=kill:v0 b0 ncol=6
CERT J?zTfYu]e{? fate=kill:v0 b0 ncol=6
CERT J?zTfYu]b{? fate=kill:v0 b1 ncol=6
CERT J?zTfYu]_^_ fate=kill:v0 b1 ncol=6
CERT J?zTdzq]fb? fate=kill:v0 b0 ncol=6
CERT J?zTdzq]fa_ fate=kill:v0 b0 ncol=6
CERT J?zTdzq]f`_ fate=kill:v0 b0 ncol=6
CERT J?zTdzY\f[? fate=kill:v0 b0 ncol=6
CERT J?zTdzY\e{? fate=kill:v0 b0 ncol=6
CERT J?zTdzY\b{? fate=kill:v0 b1 ncol=6
CERT J?zTdzY\_^_ fate=kill:v0 b1 ncol=6
CERT J?zTbzw|Fw? fate=kill:v0 b0 ncol=12
CERT J?zTbzw|Fs? fate=kill:v0 b0 ncol=6
CERT J?zTbzw|EF_ fate=kill:v0 b0 ncol=6
CERT J?zTbzw|DF_ fate=kill:v0 b0 ncol=6
CERT J?zTbzw|BF_ fate=kill:v0 b1 ncol=6
CERT J?zTbzw|@f_ fate=kill:v0 b1 ncol=6
CERT J?zTbzk{fo_ fate=kill:v0 b0 ncol=6
CERT J?zTbzk{fg_ fate=kill:v0 b0 ncol=6
CERT J?zTby{{fo_ fate=kill:v0 b0 ncol=6
CERT J?zTby{{fa_ fate=kill:v0 b0 ncol=6
CERT J?zTby{{f`_ fate=kill:v0 b0 ncol=6
CERT J?zTbx{{fo_ fate=kill:v0 b1 ncol=6
CERT J?zTbx{{fa_ fate=kill:v0 b1 ncol=6
CERT J?zTbxy\f[? fate=kill:v0 b2 ncol=6
CERT J?zTbxy\b{? fate=kill:v0 b3 ncol=12
CERT J?zTbxy\bb_ fate=kill:v0 b3 ncol=12
CERT J?zTe\{{f[? fate=kill:v0 b0 ncol=6
CERT J?zTe\{{d{? fate=kill:v0 b0 ncol=6
CERT J?zTe\{{b{? fate=kill:v0 b1 ncol=6
CERT J?zTe\{{fB_ fate=kill:v0 b0 ncol=6
CERT J?zTe\{{db_ fate=kill:v0 b0 ncol=6
CERT J?zTe\{{bb_ fate=kill:v0 b1 ncol=6
CERT J?zTe\{{_^_ fate=kill:v0 b1 ncol=6
CERT J?zTe\y|F[? fate=kill:v0 b0 ncol=6
CERT J?zTe\y|E{? fate=kill:v0 b0 ncol=6
CERT J?zTe\y|D{? fate=kill:v0 b0 ncol=6
CERT J?zTe\y|B{? fate=kill:v0 b1 ncol=6
CERT J?zTe\y|FB_ fate=kill:v0 b0 ncol=6
CERT J?zTe\y|Eb_ fate=kill:v0 b0 ncol=6
CERT J?zTe\y|Db_ fate=kill:v0 b0 ncol=6
CERT J?zTe\y|Bb_ fate=kill:v0 b1 ncol=6
CERT J?zTe\y|?^_ fate=kill:v0 b1 ncol=6
CERT J?zTb^s}Fb? fate=kill:v0 b0 ncol=6
CERT J?zTb^s}Fa_ fate=kill:v0 b0 ncol=6
CERT J?zTb^s}F`_ fate=kill:v0 b0 ncol=6
CERT J?zTb^[{f[? fate=kill:v0 b0 ncol=6
CERT J?zTb^[{e{? fate=kill:v0 b0 ncol=6
CERT J?zTb^[{b{? fate=kill:v0 b1 ncol=6
CERT J?zTb^[{fB_ fate=kill:v0 b0 ncol=6
CERT J?zTb^[{eb_ fate=kill:v0 b0 ncol=6
CERT J?zTb^[{db_ fate=kill:v0 b0 ncol=6
CERT J?zTb^[{_^_ fate=kill:v0 b1 ncol=6
CERT J?zTb]{{f[? fate=kill:v0 b0 ncol=6
CERT J?zTb]{{d{? fate=kill:v0 b0 ncol=6
CERT J?zTb]{{b{? fate=kill:v0 b1 ncol=6
CERT J?zTb]{{fB_ fate=kill:v0 b0 ncol=6
CERT J?zTb]{{eb_ fate=kill:v0 b0 ncol=6
CERT J?zTb]{{db_ fate=kill:v0 b0 ncol=6
CERT J?zTb]{{bb_ fate=kill:v0 b1 ncol=6
CERT J?zTb]{{_^_ fate=kill:v0 b1 ncol=6
CERT J?zTb\{{f[? fate=kill:v0 b1 ncol=6
CERT J?zTb\{{e{? fate=kill:v0 b1 ncol=6
CERT J?zTb\{{d{? fate=kill:v0 b1 ncol=6
CERT J?zTb\{{b{? fate=kill:v0 b2 ncol=6
CERT J?zTb\{{fB_ fate=kill:v0 b1 ncol=6
CERT J?zTb\{{eb_ fate=kill:v0 b1 ncol=6
CERT J?zTb\{{db_ fate=kill:v0 b1 ncol=6
CERT J?zTb\{{bb_ fate=kill:v0 b2 ncol=6
CERT J?zTb\{{_^_ fate=kill:v0 b2 ncol=6
CERT J?zTb^U}F[? fate=kill:v0 b0 ncol=6
CERT J?zTb^U}E{? fate=kill:v0 b0 ncol=6
CERT J?zTb^U}B{? fate=kill:v0 b1 ncol=6
CERT J?zTb^U}FB_ fate=kill:v0 b0 ncol=6
CERT J?zTb^U}Eb_ fate=kill:v0 b0 ncol=6
CERT J?zTb^U}Db_ fate=kill:v0 b0 ncol=6
CERT J?zTb^U}Bb_ fate=kill:v0 b1 ncol=6
CERT J?zTb^U}?^_ fate=kill:v0 b1 ncol=6
CERT J?zTb\u}F[? fate=kill:v0 b1 ncol=6
CERT J?zTb\u}E{? fate=kill:v0 b1 ncol=6
CERT J?zTb\u}B{? fate=kill:v0 b2 ncol=6
CERT J?zTb\u}FB_ fate=kill:v0 b1 ncol=6
CERT J?zTb\u}Eb_ fate=kill:v0 b1 ncol=6
CERT J?zTb\u}Bb_ fate=kill:v0 b2 ncol=6
CERT J?zTb\u}?^_ fate=kill:v0 b2 ncol=6
CERT J?zVf_{~@}? fate=kill:v0 b1 ncol=6
CERT J?zVf_{}d]? fate=kill:v0 b0 ncol=6
CERT J?zVf_{}c}? fate=kill:v0 b0 ncol=6
CERT J?zVf_{zey? fate=twins ncol=6
CERT J?zVf_{zdu? fate=kill:v0 b0 ncol=6
CERT J?zVf_{zdm? fate=kill:v0 b0 ncol=6
CERT J?zVf_{nby? fate=kill:v0 b1 ncol=6
CERT J?zVf_{neu? fate=kill:v0 b0 ncol=6
CERT J?zVf_{{u]? fate=twins ncol=6
CERT J?zVf_{{p}? fate=twins ncol=6
CERT J?zVf_{{tf? fate=twins ncol=6
CERT J?zVf_{yt{? fate=kill:v0 b0 ncol=6
CERT J?zVf_{yvU? fate=twins ncol=6
CERT J?zVf_{yum? fate=twins ncol=6
CERT J?zVf_{uuu? fate=twins ncol=6
CERT J?zVf_{uvM? fate=twins ncol=6
CERT J?zVf_{{nF? fate=twins ncol=6
CERT J?zVf_{{lf? fate=kill:v0 b0 ncol=6
CERT J?zVf_{w~e? fate=twins ncol=6
CERT J?zUvat\fk? fate=kill:v0 b0 ncol=6
CERT J?zUvat\fi? fate=kill:v0 b0 ncol=6
CERT J?zUvat\fe? fate=kill:v0 b0 ncol=6
CERT J?zTv`s~Dy? fate=kill:v0 b0 ncol=6
CERT J?zTv`s}VY? fate=kill:v0 b0 ncol=6
CERT J?zTv`s}Ty? fate=kill:v0 b0 ncol=6
CERT J?zTvbwTvM? fate=kill:v0 b0 ncol=6
CERT J?zTvbwTum? fate=kill:v0 b0 ncol=6
CERT J?zTvbwTtm? fate=kill:v0 b0 ncol=6
CERT J?zTvbwTrm? fate=kill:v0 b1 ncol=6
CERT J?zTvbwTul? fate=kill:v0 b0 ncol=6
CERT J?zTvbwTtl? fate=kill:v0 b0 ncol=6
CERT J?zTvbwTrl? fate=kill:v0 b1 ncol=6
CERT J?zTvbwTuj? fate=kill:v0 b0 ncol=6
CERT J?zTvbwTtj? fate=kill:v0 b0 ncol=6
CERT J?zTvbwTuf? fate=kill:v0 b0 ncol=6
CERT J?zTvbwLvM? fate=kill:v0 b0 ncol=6
CERT J?zTvbwLum? fate=kill:v0 b0 ncol=6
CERT J?zTvbwLtm? fate=kill:v0 b0 ncol=6
CERT J?zTvbwLrm? fate=kill:v0 b1 ncol=6
CERT J?zTvbwLul? fate=kill:v0 b0 ncol=6
CERT J?zTvbwLtl? fate=kill:v0 b0 ncol=6
CERT J?zTvbwLrl? fate=kill:v0 b1 ncol=6
CERT J?zTvbwLuj? fate=kill:v0 b0 ncol=6
CERT J?zTvbwLtj? fate=kill:v0 b0 ncol=6
CERT J?zTvbwLtf? fate=kill:v0 b0 ncol=6
CERT JCOfvrw~Fw? fate=twins ncol=24
CERT JCOfvrw~FF? fate=twins ncol=6
CERT JCOfvrw~EN? fate=twins ncol=6
CERT JCOfvrs~FF? fate=twins ncol=6
CERT JCOfvjk~FF? fate=kill:v0 b0 ncol=6
CERT JCOfvjk~?~? fate=kill:v0 b1 ncol=6
CERT JCQeRz{~Fw? fate=twins ncol=12
CERT JCQffp{~DV? fate=kill:v0 b0 ncol=6
CERT JCQffp{~An? fate=kill:v0 b1 ncol=6
CERT JCQffX{~DV? fate=kill:v0 b0 ncol=6
CERT JCQffX{~An? fate=kill:v0 b1 ncol=6
CERT JCQfex{~FF? fate=kill:v0 b0 ncol=6
CERT JCQfdx{~Fw? fate=twins ncol=12
CERT JCQfdx{~FF? fate=kill:v0 b0 ncol=6
CERT JCQfdx{~DV? fate=kill:v0 b0 ncol=6
CERT JCQfQz{~Fw? fate=twins ncol=12
CERT JCQfVh{~DV? fate=kill:v0 b0 ncol=6
CERT JCQfUx{~Fw? fate=twins ncol=12
CERT JCQfRx{~Fw? fate=twins ncol=12
CERT JCQerZ{~Fw? fate=twins ncol=12
CERT JCQevp{~Fw? fate=twins ncol=12
CERT JCQevp{~FF? fate=kill:v0 b0 ncol=6
CERT JCQevp{~An? fate=kill:v0 b1 ncol=6
CERT JCQevh{~FF? fate=kill:v0 b0 ncol=6
CERT JCQevh{~?~? fate=kill:v0 b1 ncol=6
CERT JCQevX{~Fw? fate=twins ncol=12
CERT JCQevX{~FF? fate=kill:v0 b0 ncol=6
CERT JCQern[vRl? fate=kill:v0 b1 ncol=6
CERT JCQbrr{~Fw? fate=twins ncol=12
CERT JCQbuZ{~Fw? fate=twins ncol=12
CERT JCQbvrs~DV? fate=kill:v0 b0 ncol=6
CERT JCQbvrs~An? fate=kill:v0 b1 ncol=6
CERT JCQbvr[~Fw? fate=twins ncol=12
CERT JCQbvr[~An? fate=kill:v0 b1 ncol=6
CERT JCQbvp{~Fw? fate=twins ncol=12
CERT JCQbvp{~FF? fate=kill:v1 b0 ncol=6
CERT JCQbvi{~Fw? fate=twins ncol=12
CERT JCQbvi{~FF? fate=kill:v0 b0 ncol=6
CERT JCQbvZs~DV? fate=kill:v0 b0 ncol=6
CERT JCQbvZ[~Fw? fate=twins ncol=12
CERT JCQfNp{~DV? fate=kill:v0 b0 ncol=6
CERT JCQfNp{~An? fate=kill:v0 b1 ncol=6
CERT JCQdnp{~FF? fate=kill:v0 b0 ncol=6
CERT JCQe^p{~Fw? fate=twins ncol=12
CERT JCQfvrk^Af_ fate=twins ncol=6
CERT JCQfvrk^AN_ fate=twins ncol=6
CERT JCQfvrk^?n_ fate=twins ncol=12
CERT JCQfvp{}Af_ fate=twins ncol=6
CERT JCQfvp{}AN_ fate=twins ncol=6
CERT JCQfvp{^Fw? fate=kill:v0 b1 ncol=12
CERT JCQfvp{^FF? fate=twins ncol=6
CERT JCQfvp{^An? fate=twins ncol=6
CERT JCQfvjw^DV? fate=twins ncol=6
CERT JCQfvjw^An? fate=twins ncol=6
CERT JCQfvjw^DU_ fate=kill:v0 b0 ncol=6
CERT JCQfvjw^Am_ fate=kill:v0 b1 ncol=6
CERT JCQfvjw^DT_ fate=twins ncol=6
CERT JCQfvjw^Al_ fate=twins ncol=6
CERT JCQfvjw^?v_ fate=twins ncol=6
CERT JCQfvjw^?^_ fate=twins ncol=6
CERT JCQfvjk^DV? fate=kill:v0 b0 ncol=6
CERT JCQfvjk^An? fate=kill:v0 b1 ncol=6
CERT JCQfvjk^DU_ fate=kill:v0 b0 ncol=6
CERT JCQfvjk^Am_ fate=kill:v0 b1 ncol=6
CERT JCQfvjk^DT_ fate=kill:v0 b0 ncol=6
CERT JCQfvjk^Al_ fate=kill:v0 b1 ncol=6
CERT JCQfvjk^DR_ fate=kill:v0 b0 ncol=6
CERT JCQfvjk^Aj_ fate=kill:v0 b1 ncol=6
CERT JCQfvjk^?v_ fate=kill:v0 b1 ncol=6
CERT JCQfvjk^?^_ fate=kill:v0 b1 ncol=6
CERT JCQfuzw^Fw? fate=kill:v0 b0 ncol=12
CERT JCQfuzw^FF? fate=twins ncol=6
CERT JCQfuzw^An? fate=twins ncol=6
CERT JCQfuzw^FE_ fate=kill:v0 b0 ncol=6
CERT JCQfuzw^Am_ fate=kill:v0 b1 ncol=6
CERT JCQfuzw^FD_ fate=twins ncol=6
CERT JCQfuzw^Al_ fate=twins ncol=6
CERT JCQfuzk^Fw? fate=kill:v0 b0 ncol=12
CERT JCQfuzk^FF? fate=kill:v0 b0 ncol=6
CERT JCQfuzk^An? fate=kill:v0 b1 ncol=6
CERT JCQfuzk^FE_ fate=kill:v0 b0 ncol=6
CERT JCQfuzk^Am_ fate=kill:v0 b1 ncol=6
CERT JCQflzw^Fw? fate=kill:v0 b0 ncol=12
CERT JCQflzw^FF? fate=kill:v0 b0 ncol=6
CERT JCQflzw^An? fate=kill:v0 b1 ncol=6
CERT JCQflzw^FD_ fate=kill:v0 b0 ncol=6
CERT JCQflzw^DT_ fate=kill:v0 b0 ncol=6
CERT JCRbd^izfb? fate=kill:v0 b0 ncol=6
CERT JCR`ur]ve{? fate=twins ncol=6
CERT JCR`uzYve{? fate=twins ncol=6
CERT JCR`uzYv`z? fate=kill:v0 b1 ncol=6
CERT JCRetrw\s^? fate=kill:v0 b0 ncol=6
CERT JCRetrwNuN? fate=kill:v0 b0 ncol=6
CERT JCRevrwNeN? fate=twins ncol=6
CERT JCRevrwNcN_ fate=twins ncol=6
CERT JCRdvRw\s^? fate=kill:v0 b0 ncol=6
CERT JCRdvRwNuN? fate=kill:v0 b0 ncol=6
CERT JCRdtrw\s^? fate=twins ncol=6
CERT JCRdtrwNpn? fate=twins ncol=6
CERT JCRdtq{Vq}? fate=twins ncol=6
CERT JCRdtq{Vq|? fate=kill:v0 b1 ncol=6
CERT JCRdtq{Vo~? fate=twins ncol=6
CERT JCRdrrwxuN? fate=kill:v0 b0 ncol=6
CERT JCRdrrwxtN? fate=kill:v0 b0 ncol=6
CERT JCRdrrw\rN? fate=kill:v0 b2 ncol=6
CERT JCRdrrw\pn? fate=kill:v0 b2 ncol=6
CERT JCRdrrwNpn? fate=kill:v0 b2 ncol=6
CERT JCRVRrwjqn? fate=kill:v0 b1 ncol=6
CERT JCRVVrwNeN? fate=twins ncol=6
CERT JCRVVrwNcN_ fate=twins ncol=6
CERT JCRVVrwNaN_ fate=twins ncol=6
CERT JCQvB^kzfb? fate=kill:v0 b0 ncol=6
CERT JCQvVRw\s^? fate=twins ncol=6
CERT JCQvUrw\s^? fate=kill:v0 b0 ncol=6
CERT JCQvRrwxtN? fate=kill:v0 b0 ncol=6
CERT JCQvRrwxrN? fate=kill:v0 b1 ncol=6
CERT JCQr^bqzVY? fate=twins ncol=6
CERT JCQr^bqzVX? fate=kill:v0 b0 ncol=6
CERT JCQr^bqzVR? fate=kill:v0 b0 ncol=6
CERT JCQr^bqzVJ? fate=kill:v0 b0 ncol=6
CERT JCpdbZmzf[? fate=twins ncol=6
CERT JCpdfjs]rt? fate=kill:v0 b1 ncol=6
CERT JCpdfYmz_~? fate=kill:v0 b0 ncol=6
CERT JCpdfXmzf[? fate=twins ncol=6
CERT JCpdfXmzfb? fate=kill:v0 b0 ncol=6
CERT JCpdfLmzfb? fate=kill:v0 b0 ncol=6
CERT JCpbdju|fk? fate=twins ncol=6
CERT JCpb`x}^b{? fate=twins ncol=6
CERT JCpbfje|c^? fate=kill:v0 b0 ncol=6
CERT JCpbfjU|c^? fate=kill:v0 b0 ncol=6
CERT JCpbfiu|fk? fate=twins ncol=6
CERT JCpbfiu|br? fate=kill:v0 b1 ncol=6
CERT JCpbfiu|c^? fate=kill:v0 b0 ncol=6
CERT JCpbbw}^b{? fate=twins ncol=6
CERT JCpbbw}^fb? fate=kill:v1 b0 ncol=6
CERT JCpf`zw}Vq? fate=twins ncol=6
CERT JCpf`zw}P|? fate=kill:v0 b1 ncol=6
CERT JCpf`zw}UN? fate=kill:v0 b0 ncol=6
CERT JCpf`w}}Rr? fate=kill:v1 b1 ncol=6
CERT JCpf`w}{]]? fate=kill:v0 b1 ncol=6
CERT JCpfbx{Nb{? fate=kill:v1 b0 ncol=6
CERT JCpfbx{Nfb? fate=twins ncol=6
CERT JCpfbx{Nc^? fate=twins ncol=6
CERT JCpfbx{Nfa_ fate=kill:v0 b2 ncol=6
CERT JCpfbx{Nc]_ fate=kill:v1 b1 ncol=6
CERT JCpfbx{Nbb_ fate=twins ncol=6
CERT JCpfbx{N_^_ fate=twins ncol=6
CERT JCpbvjslfk? fate=kill:v0 b0 ncol=6
CERT JCpbvjslbr? fate=twins ncol=6
CERT JCpbvjslc^? fate=twins ncol=6
CERT JCpbvjslbq_ fate=kill:v0 b1 ncol=6
CERT JCpbvjslc]_ fate=kill:v0 b0 ncol=6
CERT JCpbvjslbb_ fate=twins ncol=6
CERT JCpbvjslcN_ fate=twins ncol=6
CERT JCpdlq{]ru? fate=twins ncol=6
CERT JCpdlq{]rt? fate=kill:v0 b1 ncol=6
CERT JCpdlq{]pv? fate=kill:v0 b1 ncol=6
CERT JCpdlq{Vq}? fate=twins ncol=6
CERT JCpdlq{Vq|? fate=kill:v0 b1 ncol=6
CERT JCpdlq{Vqz? fate=kill:v0 b1 ncol=6
CERT JCpdlq{Vo~? fate=kill:v0 b1 ncol=6
CERT JCpdjrs|Vi? fate=twins ncol=6
CERT JCpdjrs|Rt? fate=kill:v0 b1 ncol=6
CERT JCpdjrs|S^? fate=kill:v0 b0 ncol=6
CERT JCpdjpy|Vb? fate=kill:v0 b1 ncol=6
CERT JCpdjpy|Rj? fate=kill:v0 b2 ncol=6
CERT JCrb`r{~Fw? fate=twins ncol=6
CERT JCrbdrwNpz? fate=kill:v0 b1 ncol=6
CERT JCrbdrwNpv? fate=kill:v0 b1 ncol=6
CERT JCrbdp{~Fw? fate=twins ncol=6
CERT JCrbdp{~FF? fate=kill:v0 b0 ncol=6
CERT JCrbdp{~?~? fate=kill:v0 b1 ncol=6
CERT JCrbbrwNpz? fate=kill:v1 b1 ncol=6
CERT JCrbbq{~Fw? fate=twins ncol=6
CERT JCrbbq{~FF? fate=kill:v0 b0 ncol=6
CERT JCrbbq{~?~? fate=kill:v0 b1 ncol=6
CERT JCrbbp{fsz? fate=kill:v0 b1 ncol=6
CERT JCrbbp{fo~? fate=kill:v0 b2 ncol=6
CERT JCrbbo}^b{? fate=twins ncol=6
CERT JCrbbo}^fb? fate=kill:v0 b2 ncol=6
CERT JCrbbo}^c^? fate=kill:v1 b1 ncol=6
CERT JCrbby{}Fw? fate=kill:v0 b0 ncol=6
CERT JCrbby{}FF? fate=kill:v0 b0 ncol=6
CERT JCrbby{}?~? fate=kill:v0 b1 ncol=6
CERT JCrbby{}FE_ fate=kill:v0 b0 ncol=6
CERT JCrbby{}?}_ fate=kill:v0 b1 ncol=6
CERT JCrbby{}FD_ fate=kill:v0 b0 ncol=6
CERT JCrbby{}?|_ fate=kill:v0 b1 ncol=6
CERT JCrbby{}FB_ fate=kill:v0 b0 ncol=6
CERT JCrbby{}?z_ fate=kill:v0 b1 ncol=6
CERT JCrfbo{~Fw? fate=twins ncol=6
CERT JCrfbo{~FF? fate=kill:v0 b0 ncol=6
CERT JCrbrrwLpn? fate=twins ncol=6
CERT JCrbrrwLp^? fate=twins ncol=6
CERT JCrbrrwLo~? fate=twins ncol=6
CERT JCpvV_{Np}? fate=twins ncol=6
CERT JCpvV_{NuN? fate=kill:v0 b1 ncol=6
CERT JCpvV_{}H}? fate=kill:v0 b1 ncol=6
CERT JCpvV_{}Np? fate=twins ncol=6
CERT JCXedZmzf[? fate=twins ncol=6
CERT JCXed^kzf[? fate=twins ncol=6
CERT JCXed^kzfb? fate=kill:v0 b0 ncol=6
CERT JCXed^kz_~? fate=twins ncol=6
CERT JCXed]mvUx? fate=twins ncol=6
CERT JCXfeZMNpz? fate=twins ncol=6
CERT JCXetrwxvM? fate=twins ncol=6
CERT JCXetrwxvL? fate=kill:v0 b0 ncol=6
CERT JCXetrwxvF? fate=kill:v0 b0 ncol=6
CERT JCZbeq{~Fw? fate=twins ncol=6
CERT JCZbeq{~FF? fate=kill:v0 b0 ncol=6
CERT JCZbeq{~?~? fate=kill:v0 b1 ncol=6
CERT JCZbeqN}fT? fate=kill:v0 b0 ncol=6
CERT JCZbeqN}et? fate=kill:v0 b0 ncol=6
CERT JCZbey{}Fw? fate=kill:v0 b0 ncol=6
CERT JCZbey{}FF? fate=kill:v0 b0 ncol=6
CERT JCZbey{}?~? fate=kill:v0 b1 ncol=6
CERT JCZbey{}FE_ fate=kill:v0 b0 ncol=6
CERT JCZbey{}?}_ fate=kill:v0 b1 ncol=6
CERT JCZbey{}FB_ fate=kill:v0 b0 ncol=6
CERT JCZbey{}?z_ fate=kill:v0 b1 ncol=6
CERT JCZbmqw~Fw? fate=twins ncol=6
CERT JCZbmqw~FF? fate=kill:v0 b0 ncol=6
CERT JCZbmqw~?~? fate=kill:v0 b1 ncol=6
CERT JCZbmqw\Zj? fate=twins ncol=6
CERT JCZVBt{Nb{? fate=kill:v1 b0 ncol=6
CERT JCZVBt{Nfb? fate=kill:v0 b2 ncol=6
CERT JCZVBt{Nc^? fate=kill:v1 b1 ncol=6
CERT JCZVBt{Nfa_ fate=kill:v0 b2 ncol=6
CERT JCZVBt{Nc]_ fate=kill:v1 b1 ncol=6
CERT JCZVBt{Nf`_ fate=kill:v0 b2 ncol=6
CERT JCZVBt{Nc\_ fate=kill:v1 b1 ncol=6
CERT JCZVBt{Nbb_ fate=kill:v1 b0 ncol=6
CERT JCZVBt{N_^_ fate=kill:v1 b1 ncol=6
CERT JCZTfbkZv[? fate=kill:v0 b0 ncol=6
CERT JCZTfbkZvY? fate=kill:v0 b0 ncol=6
CERT JCZTfbkZvM? fate=kill:v0 b0 ncol=6
CERT JCZTfbeZv[? fate=kill:v0 b0 ncol=6
CERT JCZTfbeZvM? fate=kill:v0 b0 ncol=6
CERT JCZTf`mzf[? fate=twins ncol=6
CERT JCZTf`mzVY? fate=twins ncol=6
CERT JCZTf`mzVM? fate=kill:v0 b0 ncol=6
CERT JCZTf`mxv[? fate=kill:v0 b0 ncol=6
CERT JCZTf`mxvM? fate=twins ncol=6
CERT JCZTf`mro~? fate=kill:v0 b1 ncol=6
CERT JCZTf`mZs^? fate=kill:v0 b1 ncol=6
CERT JCZTfRw\rm? fate=twins ncol=6
CERT JCZTfRw\rl? fate=kill:v0 b1 ncol=6
CERT JCZTfRw\rj? fate=kill:v0 b1 ncol=6
CERT JCZTfPu\rm? fate=twins ncol=6
CERT JCZTfPu\s^? fate=kill:v0 b1 ncol=6
CERT JCZTeZiz_~? fate=kill:v0 b0 ncol=6
CERT JCZTdXZVt\? fate=kill:v0 b1 ncol=6
CERT JCZTfZiZf[? fate=kill:v0 b0 ncol=6
CERT JCZTfZiZfb? fate=kill:v0 b0 ncol=6
CERT JCZTfZiZ_~? fate=kill:v0 b1 ncol=6
CERT JCZTfZiZfa_ fate=kill:v0 b0 ncol=6
CERT JCZTfZiZ_}_ fate=kill:v0 b1 ncol=6
CERT JCZTfZiZfB_ fate=kill:v0 b0 ncol=6
CERT JCZTfZiZ_^_ fate=kill:v1 b1 ncol=6
CERT JCZLbbx}Vq? fate=twins ncol=6
CERT JCZLba|nTy? fate=twins ncol=6
CERT JCZLfbw\rj? fate=kill:v0 b1 ncol=6
CERT JCZLfbsNpz? fate=kill:v0 b1 ncol=6
CERT JCZLfbsNpn? fate=kill:v0 b1 ncol=6
CERT JCZLf`u\rm? fate=twins ncol=6
CERT JCZLf`u\vp? fate=kill:v0 b1 ncol=6
CERT JCZLf`u\s^? fate=kill:v0 b1 ncol=6
CERT JCZLf_}Np}? fate=twins ncol=6
CERT JCZLf_}Nvh? fate=kill:v0 b1 ncol=6
CERT JCZLf_}NuV? fate=kill:v0 b1 ncol=6
CERT JCZJfbsNp}? fate=twins ncol=6
CERT JCZJfbsNp|? fate=kill:v1 b1 ncol=6
CERT JCZJfbsNpz? fate=kill:v1 b1 ncol=6
CERT JCZJfbsNpn? fate=kill:v1 b1 ncol=6
CERT JCZJfay}fs? fate=twins ncol=6
CERT JCZJfay}bj? fate=kill:v0 b1 ncol=6
CERT JCZJdrwxvJ? fate=kill:v0 b0 ncol=6
CERT JCZJdrwxvF? fate=kill:v0 b0 ncol=6
CERT JCZJdrw\rj? fate=kill:v0 b2 ncol=6
CERT JCZJdrw\rf? fate=kill:v0 b2 ncol=6
CERT JCZJdrq}fs? fate=twins ncol=6
CERT JCZJdrq}bj? fate=kill:v0 b1 ncol=6
CERT JCZJdrq}c^? fate=kill:v0 b0 ncol=6
CERT JCZJdrexvM? fate=twins ncol=6
CERT JCZJdrexvp? fate=kill:v0 b0 ncol=6
CERT JCZJdrexo~? fate=kill:v0 b1 ncol=6
CERT JCZJfG}NuV? fate=kill:v0 b2 ncol=6
CERT JCZJdjsyvR? fate=kill:v0 b0 ncol=6
CERT JCZJdjsyvF? fate=kill:v0 b0 ncol=6
CERT JCZJdjiyvU? fate=twins ncol=6
CERT JCZJdjiyvh? fate=kill:v0 b0 ncol=6
CERT JCZJdjiyo~? fate=kill:v0 b1 ncol=6
CERT JCZJdiynd{? fate=twins ncol=6
CERT JCZJdiynbj? fate=kill:v0 b1 ncol=6
CERT JCZJdjJnd{? fate=twins ncol=6
CERT JCZJdjJndt? fate=kill:v0 b0 ncol=6
CERT JCZJdjJnd\? fate=kill:v0 b0 ncol=6
CERT JCZJdjJnc|? fate=kill:v0 b0 ncol=6
CERT JCZJbjqmve? fate=kill:v0 b1 ncol=6
CERT JCZJbiy}fs? fate=twins ncol=6
CERT JCZJbiynd{? fate=twins ncol=6
CERT JCZJbiy}Vq? fate=twins ncol=6
CERT JCZJbiynP}? fate=kill:v1 b2 ncol=6
CERT JCZJbiy{ru? fate=kill:v0 b2 ncol=6
CERT JCZJbiyys^? fate=kill:v0 b1 ncol=6
CERT JCZJbiyus^? fate=kill:v0 b1 ncol=6
CERT JCZJbiymuV? fate=kill:v0 b1 ncol=6
CERT JCZJbiyms^? fate=kill:v0 b1 ncol=6
CERT JCZJbiy]vs? fate=kill:v0 b2 ncol=6
CERT JCZJbiy]vq? fate=kill:v0 b2 ncol=6
CERT JCZJbiy]ru? fate=twins ncol=6
CERT JCZJbiyltm? fate=twins ncol=6
CERT JCZJbiylp}? fate=kill:v1 b2 ncol=6
CERT JCZJbiyjuV? fate=kill:v0 b1 ncol=6
CERT JCZJbiyfuV? fate=kill:v0 b1 ncol=6
CERT JCZJbiyNt{? fate=kill:v1 b2 ncol=6
CERT JCZJbiyNp}? fate=twins ncol=6
CERT JCZJbhymvs? fate=kill:v0 b2 ncol=6
CERT JCZJbhymvq? fate=kill:v0 b2 ncol=6
CERT JCZJbhymru? fate=kill:v1 b0 ncol=6
CERT JCZJbiumt{? fate=kill:v0 b1 ncol=6
CERT JCZJbiumtm? fate=kill:v0 b1 ncol=6
CERT JCZJbiump}? fate=kill:v1 b2 ncol=6
CERT JCZJbimut]? fate=kill:v0 b1 ncol=6
CERT JCZJbiZneV? fate=kill:v0 b1 ncol=6
CERT JCZJdfw}fs? fate=twins ncol=6
CERT JCZJdfw}bj? fate=kill:v0 b1 ncol=6
CERT JCZJdfw}c^? fate=kill:v0 b0 ncol=6
CERT JCZJde{nd{? fate=twins ncol=6
CERT JCZJde{nbj? fate=kill:v0 b1 ncol=6
CERT JCZJde{neV? fate=kill:v0 b0 ncol=6
CERT JCZJddt}fd? fate=kill:v0 b1 ncol=6
CERT JCZJddt}bt? fate=kill:v0 b2 ncol=6
CERT JCZJddtndl? fate=kill:v0 b1 ncol=6
CERT JCZJddtn`|? fate=kill:v1 b2 ncol=6
CERT JCZJdvq}Fs? fate=kill:v0 b0 ncol=6
CERT JCZJdvq}Bj? fate=kill:v0 b1 ncol=6
CERT JCZJdvq}C^? fate=kill:v0 b0 ncol=6
CERT JCZJdvq}Bi_ fate=kill:v0 b1 ncol=6
CERT JCZJdvq}C]_ fate=kill:v0 b0 ncol=6
CERT JCZJdvq}Bh_ fate=kill:v0 b1 ncol=6
CERT JCZJdvq}C\_ fate=kill:v0 b0 ncol=6
CERT JCZJdvq}Bb_ fate=kill:v0 b1 ncol=6
CERT JCZJdvq}CV_ fate=kill:v0 b0 ncol=6
CERT JCZJduunD{? fate=kill:v0 b0 ncol=6
CERT JCZJduunBj? fate=kill:v0 b1 ncol=6
CERT JCZJduunEV? fate=kill:v0 b0 ncol=6
CERT JCZJduunBi_ fate=kill:v0 b1 ncol=6
CERT JCZJduunEU_ fate=kill:v0 b0 ncol=6
CERT JCZJduunBh_ fate=kill:v0 b1 ncol=6
CERT JCZJduunET_ fate=kill:v0 b0 ncol=6
CERT JCZJduun@j_ fate=kill:v0 b1 ncol=6
CERT JCZJduunCV_ fate=kill:v0 b0 ncol=6
CERT JCXmdbjyvU? fate=twins ncol=6
CERT JCXmdrwxvJ? fate=kill:v0 b0 ncol=6
CERT JCXmdrwxvF? fate=kill:v0 b0 ncol=6
CERT JCXmdrexvM? fate=twins ncol=6
CERT JCXmdrexvp? fate=kill:v0 b0 ncol=6
CERT JCXmdrexo~? fate=kill:v0 b1 ncol=6
CERT JCY^Bby}fs? fate=twins ncol=6
CERT JCY^Fbw\rj? fate=twins ncol=6
CERT JCY^F`y}fs? fate=twins ncol=6
CERT JCY^F`y}fJ? fate=twins ncol=6
CERT JCY^F`u\rm? fate=twins ncol=6
CERT JCY^F`u\vp? fate=twins ncol=6
CERT JCY^F`u\s^? fate=kill:v0 b1 ncol=6
CERT JCY^F_^}fs? fate=twins ncol=6
CERT JCY^F_^}et? fate=kill:v0 b0 ncol=6
CERT JCY^F_^}bt? fate=kill:v0 b1 ncol=6
CERT JCY^BrwxvJ? fate=twins ncol=6
CERT JCY^BrwxvF? fate=twins ncol=6
CERT JCY^Brw\rj? fate=twins ncol=6
CERT JCY^Brw\rf? fate=twins ncol=6
CERT JCY^Brq}fs? fate=twins ncol=6
CERT JCY^Brq}fJ? fate=twins ncol=6
CERT JCY^Brq}_~? fate=kill:v0 b1 ncol=6
CERT JCY^Bpu^b{? fate=twins ncol=6
CERT JCY^Bpu^fJ? fate=twins ncol=6
CERT JCY^Bpu^cv? fate=kill:v1 b1 ncol=6
CERT JCY^FH{]ry? fate=twins ncol=6
CERT JCY^FJi]vs? fate=twins ncol=6
CERT JCY^FJi]vq? fate=twins ncol=6
CERT JCY^FJi]vU? fate=twins ncol=6
CERT JCY^FJYmo~? fate=kill:v0 b0 ncol=6
CERT JCY^FJY]o~? fate=kill:v0 b1 ncol=6
CERT JCY^FJYNuu? fate=kill:v0 b0 ncol=6
CERT JCY^FHy}fs? fate=twins ncol=6
CERT JCY^FHy}Vq? fate=twins ncol=6
CERT JCY^FHy^R]? fate=twins ncol=6
CERT JCY^FHyyvs? fate=twins ncol=6
CERT JCY^FHyyvq? fate=twins ncol=6
CERT JCY^FHyyvU? fate=twins ncol=6
CERT JCY^FHyuo~? fate=kill:v0 b1 ncol=6
CERT JCY^FHy]sv? fate=kill:v0 b1 ncol=6
CERT JCY^Bt{\b{? fate=twins ncol=6
CERT JCY^Bt{\fJ? fate=twins ncol=6
CERT JCY^Bt{\cv? fate=kill:v1 b1 ncol=6
CERT JCY^Bt{\fI_ fate=twins ncol=6
CERT JCY^Bt{\cu_ fate=kill:v1 b1 ncol=6
CERT JCY^Bt{\fH_ fate=twins ncol=6
CERT JCY^Bt{\ct_ fate=kill:v1 b1 ncol=6
CERT JCY^Bt{\bJ_ fate=twins ncol=6
CERT JCY^Bt{\_v_ fate=kill:v1 b1 ncol=6
CERT JCY^N`w}fs? fate=twins ncol=6
CERT JCY^N`w}fJ? fate=twins ncol=6
CERT JCY^N`wF~s? fate=kill:v0 b1 ncol=6
CERT JCY^N`wFw~? fate=twins ncol=6
CERT JCdffZkZf[? fate=twins ncol=6
CERT JCdffZkZfb? fate=twins ncol=6
CERT JCdffZkZ_~? fate=twins ncol=6
CERT JCdffZkZfa_ fate=twins ncol=6
CERT JCdffZkZ_}_ fate=kill:v0 b1 ncol=6
CERT JCdffZkZfB_ fate=twins ncol=6
CERT JCdffZkZ_^_ fate=twins ncol=6
CERT JCdfNbs]rt? fate=twins ncol=6
CERT JCdfNbs]rf? fate=twins ncol=6
CERT JCdfJrs|Vi? fate=twins ncol=6
CERT JCdfJrs|Rt? fate=twins ncol=6
CERT JCdfJrs|S^? fate=kill:v0 b0 ncol=6
CERT JCdfJpy|Vb? fate=twins ncol=6
CERT JCdfJjsyvU? fate=twins ncol=6
CERT JCdfJjsyvT? fate=twins ncol=6
CERT JCdfJjsyvR? fate=twins ncol=6
CERT JCdfJjsyvF? fate=twins ncol=6
CERT JEhfcxk~Fw? fate=twins ncol=6
CERT JEhfcxkw~w? fate=kill:v0 b0 ncol=6
CERT JEhfcxkw~F? fate=twins ncol=6
CERT JEhfcxkww~? fate=kill:v0 b1 ncol=6
CERT JEhethk~Fw? fate=twins ncol=6
CERT JEhethk~FF? fate=kill:v0 b0 ncol=6
CERT JEherik~Fw? fate=twins ncol=6
CERT JEherik~FF? fate=kill:v0 b0 ncol=6
CERT JEhbtjK~Fw? fate=twins ncol=6
CERT JEhbtjK~FF? fate=kill:v0 b0 ncol=6
total=696208 badDeficiency=0 not3col=687377 badBoundaryVec=6013 comparableNonNbr=1300 localKill=1518 SURVIVORS=0


==> anc/shore9_certs.txt <==
CERT H?~vf^m fate=twins ncol=12
CERT H?~vf^] fate=twins ncol=6
CERT HCr~vrf fate=twins ncol=6
CERT HCZ~vrf fate=twins ncol=6
CERT HErvf^m fate=twins ncol=6
CERT HEhf~z{ fate=twins ncol=6
CERT HEzftz{ fate=kill:v0 b0 ncol=6
CERT HEzf]z{ fate=twins ncol=6
CERT HEzf\z{ fate=twins ncol=6
total=729 badDeficiency=0 not3col=711 badBoundaryVec=9 comparableNonNbr=8 localKill=1 SURVIVORS=0


==> anc/test_lemma21_random.py <==
"""Stress-test Lemma 2.1 (Kempe tether) as a stand-alone implication on random graphs:

For ANY graph G with chi(G)=4, any vertex v with d(v)=6, any proper 3-colouring phi of G-v
whose neighbour classes split 2+2+2: if the (phi(x),j)-Kempe component of the mate x'
contains no j-coloured neighbour of v, then chi(G - vx) <= 3.

Zero counterexamples expected. Reports how many times the implication was exercised.
"""
import random, sys

def is_3col(n, adj, skip=frozenset(), drop_edge=None):
    verts = [v for v in range(n) if v not in skip]
    # order by degree desc for speed
    verts.sort(key=lambda v: -len(adj[v]))
    col = {}
    def ok(v, c):
        for u in adj[v]:
            if u in skip: continue
            if drop_edge and ((v,u)==drop_edge or (u,v)==drop_edge): continue
            if col.get(u) == c: return False
        return True
    def bt(i):
        if i == len(verts): return True
        v = verts[i]
        for c in range(3):
            if ok(v, c):
                col[v] = c
                if bt(i+1): return True
                del col[v]
        return False
    return bt(0)

def colourings3_limit(n, adj, skip, limit=2000):
    verts = [v for v in range(n) if v not in skip]
    out = []
    col = {}
    def bt(i):
        if len(out) >= limit: return
        if i == len(verts):
            out.append(dict(col)); return
        v = verts[i]
        used = {col[u] for u in adj[v] if u not in skip and u in col}
        for c in range(3):
            if c not in used:
                col[v] = c; bt(i+1)
                if v in col: del col[v]
    bt(0)
    return out

rng = random.Random(944)
n_exercised = 0; n_graphs_used = 0; n_cex = 0
TRIALS = 4000
for trial in range(TRIALS):
    n = rng.choice([10, 11, 12])
    p = rng.uniform(0.38, 0.55)
    adj = [set() for _ in range(n)]
    for a in range(n):
        for b in range(a+1, n):
            if rng.random() < p: adj[a].add(b); adj[b].add(a)
    if is_3col(n, adj): continue            # chi >= 4 required
    if not is_3col(n, adj, skip=frozenset()) and is_3col(n, adj, skip=frozenset({0})) is None:
        pass
    # need chi exactly 4: check 4-colourable quickly via greedy fallback (skip check: chi>=4 suffices,
    # Lemma 2.1 contrapositive only uses "G-vx 3-colourable => vx critical-or-chi-drop"; we test the
    # 3-colourability conclusion directly, which is the mathematical content.)
    used_graph = False
    for v in range(n):
        if len(adj[v]) != 6: continue
        if not is_3col(n, adj, skip=frozenset({v})): continue
        for phi in colourings3_limit(n, adj, frozenset({v}), limit=400):
            classes = {c:[u for u in adj[v] if phi[u]==c] for c in range(3)}
            if sorted(len(x) for x in classes.values()) != [2,2,2]: continue
            for x in adj[v]:
                cx = phi[x]
                mate = [y for y in classes[cx] if y != x][0]
                for j in range(3):
                    if j == cx: continue
                    comp = {mate}; stack=[mate]
                    while stack:
                        z = stack.pop()
                        for w in adj[z]:
                            if w != v and w not in comp and phi.get(w) in (cx,j):
                                comp.add(w); stack.append(w)
                    if not any(w in comp for w in classes[j]):
                        # tether failure: Lemma 2.1 says G-vx is 3-colourable
                        n_exercised += 1; used_graph = True
                        if not is_3col(n, adj, drop_edge=(v,x)):
                            n_cex += 1
                            print(f"COUNTEREXAMPLE trial={trial} v={v} x={x} j={j}")
    if used_graph: n_graphs_used += 1

print(f"graphs with chi>=4 exercising the lemma: {n_graphs_used}")
print(f"tether-failure implications tested: {n_exercised}, counterexamples: {n_cex}")
print("LEMMA 2.1 PASSED" if n_cex == 0 else "LEMMA 2.1 FAILED")
sys.exit(1 if n_cex else 0)


==> anc/unfrozen_census.cpp <==
// Exhaustive deletion-unfrozen census over 6-regular 3-colourable graphs.
// v UNFROZEN <=> G-v has a proper 3-colouring with N(v) colour counts (2,2,2).
// Feeds the (FK) frozen-kernel frontier: any graph with ALL vertices unfrozen
// refutes the reduced kernel.
// usage: unfrozen_census.exe N < g6_lines     (geng -d6 -D6 N output)
#include <cstdio>
#include <cstdint>
#include <cstring>
#include <string>
#include <iostream>
using namespace std;
static int N;
static const int MAXN = 32;
struct G {
  uint32_t adj[MAXN];
  void add(int u, int v) { adj[u] |= 1u << v; adj[v] |= 1u << u; }
  int deg(int u) const { return __builtin_popcount(adj[u]); }
};
static bool col3(const G& g, uint32_t rm) {
  int idx[MAXN], m = 0;
  for (int v = 0; v < N; v++) if (!((rm >> v) & 1)) idx[m++] = v;
  for (int i = 1; i < m; i++) { int k = idx[i], j = i - 1;
    while (j >= 0 && g.deg(idx[j]) < g.deg(k)) { idx[j+1] = idx[j]; j--; } idx[j+1] = k; }
  int8_t color[MAXN]; memset(color, -1, sizeof(color));
  int pos = 0; int8_t tryc[MAXN]; memset(tryc, 0, sizeof(tryc));
  while (pos >= 0) {
    if (pos == m) return true;
    int v = idx[pos]; bool adv = false;
    for (int c = tryc[pos]; c < 3; c++) {
      bool ok = true; uint32_t nb = g.adj[v];
      while (nb) { int u = __builtin_ctz(nb); nb &= nb - 1;
        if ((rm >> u) & 1) continue;
        if (color[u] == c) { ok = false; break; } }
      if (ok) { color[v] = c; tryc[pos] = c + 1; pos++; if (pos < m) tryc[pos] = 0; adv = true; break; }
    }
    if (!adv) { color[v] = -1; tryc[pos] = 0; pos--; }
  }
  return false;
}
static bool induced_bipartite(const G& g, uint32_t mask) {
  int8_t side[MAXN]; uint32_t left = mask;
  while (left) {
    int s = __builtin_ctz(left);
    side[s] = 0; uint32_t qmask = 1u << s; left &= ~(1u << s);
    uint32_t stack = 1u << s;
    while (stack) {
      int x = __builtin_ctz(stack); stack &= stack - 1;
      uint32_t nb = g.adj[x] & mask;
      while (nb) {
        int y = __builtin_ctz(nb); nb &= nb - 1;
        if (qmask >> y & 1) { if (side[y] == side[x]) return false; }
        else { side[y] = 1 - side[x]; qmask |= 1u << y; stack |= 1u << y; left &= ~(1u << y); }
      }
    }
  }
  return true;
}
// does G-v admit a proper 3-colouring with N(v) colour counts exactly (2,2,2)?
// backtracking with N(v) first; prune any colour used >2 times on N(v);
// symmetry: first vertex fixed to colour 0.
static bool unfrozen(const G& g, int v) {
  int idx[MAXN], m = 0;
  uint32_t nbv = g.adj[v];
  while (nbv) { int u = __builtin_ctz(nbv); nbv &= nbv - 1; idx[m++] = u; }
  int nN = m;                       // 6 neighbours first
  for (int u = 0; u < N; u++) if (u != v && !((g.adj[v] >> u) & 1)) idx[m++] = u;
  // sort the non-neighbour tail by degree desc (helps pruning)
  for (int i = nN + 1; i < m; i++) { int k = idx[i], j = i - 1;
    while (j >= nN && g.deg(idx[j]) < g.deg(k)) { idx[j+1] = idx[j]; j--; } idx[j+1] = k; }
  int8_t color[MAXN]; memset(color, -1, sizeof(color));
  int cnt[3] = {0, 0, 0};
  int pos = 0; int8_t tryc[MAXN]; memset(tryc, 0, sizeof(tryc));
  while (pos >= 0) {
    if (pos == m) return true;      // all 6 nbrs placed with cnt<=2 each => (2,2,2)
    int x = idx[pos]; bool adv = false;
    int cmax = (pos == 0) ? 1 : 3;  // symmetry: first vertex colour 0 only
    for (int c = tryc[pos]; c < cmax; c++) {
      if (pos < nN && cnt[c] >= 2) continue;
      bool ok = true; uint32_t nb = g.adj[x];
      while (nb) { int u = __builtin_ctz(nb); nb &= nb - 1;
        if (u == v) continue;
        if (color[u] == c) { ok = false; break; } }
      if (ok) { color[x] = c; if (pos < nN) cnt[c]++;
        tryc[pos] = c + 1; pos++; if (pos < m) tryc[pos] = 0; adv = true; break; }
    }
    if (!adv) { color[x] = -1; tryc[pos] = 0; pos--;
      if (pos >= 0) { int y = idx[pos]; if (pos < nN) cnt[color[y]]--; color[y] = -1; } }
  }
  return false;
}
static bool g6decode(const string& line, G& g) {
  if (line.empty()) return false;
  int n = line[0] - 63;
  if (n != N) return false;
  memset(g.adj, 0, sizeof(g.adj));
  int nbits = n * (n - 1) / 2;
  int need = (nbits + 5) / 6;
  if ((int)line.size() < 1 + need) return false;
  int bit = 0;
  for (int j = 1; j < n; j++)
    for (int i = 0; i < j; i++) {
      int byte = 1 + bit / 6, off = 5 - bit % 6;
      if ((line[byte] - 63) >> off & 1) g.add(i, j);
      bit++;
    }
  return true;
}
int main(int argc, char** argv) {
  N = argc > 1 ? atoi(argv[1]) : 14;
  string line;
  long long total = 0, threecol = 0, badline = 0, fully = 0;
  long long hist[MAXN + 1]; memset(hist, 0, sizeof(hist));
  int maxUnfrozen = 0;
  while (getline(cin, line)) {
    while (!line.empty() && (line.back() == '\r' || line.back() == '\n')) line.pop_back();
    if (line.empty() || line[0] == '>') continue;
    G g;
    if (!g6decode(line, g)) { badline++; continue; }
    total++;
    bool oddnbhd = false;           // wheel => chi >= 4 => not 3-colourable
    for (int v = 0; v < N && !oddnbhd; v++)
      if (!induced_bipartite(g, g.adj[v])) oddnbhd = true;
    if (oddnbhd) continue;
    if (!col3(g, 0)) continue;
    threecol++;
    int k = 0; uint32_t uset = 0;
    for (int v = 0; v < N; v++)
      if (unfrozen(g, v)) { k++; uset |= 1u << v; }
    hist[k]++;
    if (k > maxUnfrozen) maxUnfrozen = k;
    if (k == N) { fully++; printf("FULLY_UNFROZEN_G6: %s\n", line.c_str()); fflush(stdout); }
    else if (k >= 3) { printf("HIGH_UNFROZEN_G6: %s k=%d set=%u\n", line.c_str(), k, uset); fflush(stdout); }
  }
  printf("total=%lld threecol=%lld maxUnfrozen=%d fullyUnfrozen=%lld badline=%lld hist:", total, threecol, maxUnfrozen, fully, badline);
  for (int i = 0; i <= N; i++) if (hist[i]) printf(" %d:%lld", i, hist[i]);
  printf("\n");
  return 0;
}


==> anc/unique_6reg_4vc_n13.txt <==
VC_WITH_CRIT: [(0,7),(0,8),(0,9),(0,10),(0,11),(0,12),(1,6),(1,8),(1,9),(1,10),(1,11),(1,12),(2,5),(2,7),(2,9),(2,10),(2,11),(2,12),(3,4),(3,6),(3,8),(3,10),(3,11),(3,12),(4,5),(4,7),(4,9),(4,11),(4,12),(5,6),(5,8),(5,10),(5,12),(6,7),(6,9),(6,11),(7,8),(7,10),(8,9)]


==> anc/verify_9shore_survivor.py <==
"""Independent verification of the unique 9-shore survivor HEzftz{ and of the
enum_9shore filter logic (recount the 729-graph classification in pure Python)."""
import itertools, sys
from itertools import product

def g6_to_adj(s):
    n = ord(s[0]) - 63
    bits = []
    for ch in s[1:]:
        v = ord(ch) - 63
        bits += [(v >> k) & 1 for k in range(5, -1, -1)]
    adj = [set() for _ in range(n)]
    idx = 0
    for j in range(1, n):
        for i in range(j):
            if bits[idx]: adj[i].add(j); adj[j].add(i)
            idx += 1
    return n, adj

ALLOWED = {(6,0,0),(4,1,1),(3,3,0),(2,2,2)}

def classify(n, adj):
    deg = [len(adj[v]) for v in range(n)]
    b = [6 - d for d in deg]
    if any(x < 0 or x > 5 for x in b): return 'badB', None
    cols = []
    def bt(i, col):
        if i == n: cols.append(tuple(col)); return
        used = {col[u] for u in adj[i] if u < i}
        for c in range(3):
            if c not in used:
                col.append(c); bt(i+1, col); col.pop()
    bt(0, [])
    if not cols: return 'not3col', None
    for col in cols:
        s = [0,0,0]
        for v in range(n): s[col[v]] += b[v]
        if tuple(sorted(s, reverse=True)) not in ALLOWED: return 'badvec', None
    for u in range(n):
        if b[u] != 0: continue
        for v in range(n):
            if v == u or v in adj[u]: continue
            if (adj[u] - {v}) <= adj[v]: return 'badtwin', None
    return 'SURVIVOR', (b, cols)

# Full recount over geng output piped in
counts = {}
surv = []
for line in sys.stdin:
    line = line.strip()
    if not line or line.startswith('>'): continue
    n, adj = g6_to_adj(line)
    assert n == 9 and sum(len(a) for a in adj)//2 == 24
    tag, info = classify(n, adj)
    counts[tag] = counts.get(tag, 0) + 1
    if tag == 'SURVIVOR': surv.append((line, adj, info))
print('python recount:', counts)
for line, adj, (b, cols) in surv:
    print('SURVIVOR', line, 'b=', ''.join(map(str,b)), 'ncol=', len(cols))
    print('  edges:', sorted((i,j) for i in range(9) for j in adj[i] if i<j))
    print('  degseq:', [len(adj[v]) for v in range(9)])
    col = cols[0]
    print('  colouring (rep):', col)
    s = [0,0,0]
    for v in range(9): s[col[v]] += b[v]
    print('  boundary vector:', s)
    # connectivity check
    seen = {0}; st=[0]
    while st:
        x = st.pop()
        for y in adj[x]:
            if y not in seen: seen.add(y); st.append(y)
    print('  connected:', len(seen)==9)
    # triangle / structure hints
    from itertools import combinations
    tri = sum(1 for a,bb,c in combinations(range(9),3) if bb in adj[a] and c in adj[a] and c in adj[bb])
    print('  triangles:', tri)
    # complement structure
    comp = [(i,j) for i in range(9) for j in range(i+1,9) if j not in adj[i]]
    print('  complement edges (12):', comp)


==> anc/verify_lemma21_n13.py <==
"""Machine-verify the Lemma 1.1 / Lemma 2.1 (Kempe tether) mechanisms on the unique
n=13 6-regular 4-vertex-critical graph.

Checks:
  S1  G is 6-regular, chi(G)=4, chi(G-v)=3 for all v.
  S2  Critical edges (chi(G-e)=3) form a Hamilton cycle (13 of them).
  S3  SOUNDNESS of Lemma 1.1: for every v, every proper 3-colouring phi of G-v,
      no colour class of N(v) is empty; every singleton colour class {u} has uv critical.
  S4  SOUNDNESS of Lemma 2.1: in every 2+2+2 colouring, every Kempe-tether failure
      (component of mate x' in (phi(x),j)-subgraph of G-v missing a j-coloured
      neighbour of v) predicts vx critical -- check vx is indeed critical.
  S5  COVERAGE: every critical edge is witnessed by at least one mechanism
      (singleton at either endpoint, or tether failure at either endpoint).
  S6  Property-A consistency: in every 2+2+2 colouring the three same-colour pairs are
      non-edges (automatic), i.e. complement of G[N(v)] has a perfect matching.
"""
import itertools, sys

EDGES = [(0,7),(0,8),(0,9),(0,10),(0,11),(0,12),(1,6),(1,8),(1,9),(1,10),(1,11),(1,12),
         (2,5),(2,7),(2,9),(2,10),(2,11),(2,12),(3,4),(3,6),(3,8),(3,10),(3,11),(3,12),
         (4,5),(4,7),(4,9),(4,11),(4,12),(5,6),(5,8),(5,10),(5,12),(6,7),(6,9),(6,11),
         (7,8),(7,10),(8,9)]
N = 13
adj = [set() for _ in range(N)]
for a,b in EDGES: adj[a].add(b); adj[b].add(a)
assert all(len(adj[v])==6 for v in range(N)), "not 6-regular"

def colourings3(verts, adjacency):
    """All proper 3-colourings of induced subgraph on verts (dict v->0/1/2)."""
    verts = list(verts)
    out = []
    col = {}
    def bt(i):
        if i == len(verts):
            out.append(dict(col)); return
        v = verts[i]
        used = {col[u] for u in adjacency[v] if u in col}
        for c in range(3):
            if c not in used:
                col[v] = c; bt(i+1); del col[v]
    bt(0)
    return out

def is_3col(verts, adjacency):
    verts = list(verts)
    col = {}
    def bt(i):
        if i == len(verts): return True
        v = verts[i]
        used = {col[u] for u in adjacency[v] if u in col}
        for c in range(3):
            if c not in used:
                col[v] = c
                if bt(i+1): return True
                del col[v]
        return False
    return bt(0)

# S1
assert not is_3col(range(N), adj), "G is 3-colourable?!"
for v in range(N):
    assert is_3col([u for u in range(N) if u != v], adj), f"G-{v} not 3-colourable"
print("S1 OK: 6-regular, chi=4, vertex-critical")

# S2
crit = set()
for (a,b) in EDGES:
    adj[a].discard(b); adj[b].discard(a)
    if is_3col(range(N), adj): crit.add((a,b))
    adj[a].add(b); adj[b].add(a)
deg_in_crit = {v:0 for v in range(N)}
for a,b in crit: deg_in_crit[a]+=1; deg_in_crit[b]+=1
ham = len(crit)==13 and all(d==2 for d in deg_in_crit.values())
# connectivity of the crit cycle
cadj = {v:set() for v in range(N)}
for a,b in crit: cadj[a].add(b); cadj[b].add(a)
seen={0}; stack=[0]
while stack:
    x=stack.pop()
    for y in cadj[x]:
        if y not in seen: seen.add(y); stack.append(y)
ham = ham and len(seen)==N
print(f"S2 {'OK' if ham else 'FAIL'}: {len(crit)} critical edges, Hamilton cycle = {ham}")
assert ham

def crit_has(a,b): return (a,b) in crit or (b,a) in crit

# S3 + S4 + S5 + S6
witnessed = set()   # critical edges predicted by some mechanism
false_pos = []
n_col_total = 0; n_222 = 0; n_singleton_preds = 0; n_tether_fail_preds = 0
for v in range(N):
    others = [u for u in range(N) if u != v]
    cols = colourings3(others, adj)
    n_col_total += len(cols)
    for phi in cols:
        classes = {c:[u for u in adj[v] if phi[u]==c] for c in range(3)}
        sizes = sorted(len(x) for x in classes.values())
        assert sizes[0] >= 1, f"empty colour class at v={v} -> G 3-colourable, contradiction"
        # Lemma 1.1 singletons
        for c, cl in classes.items():
            if len(cl)==1:
                u = cl[0]; n_singleton_preds += 1
                if not crit_has(v,u): false_pos.append(("L1.1", v, u, phi))
                else: witnessed.add((min(v,u),max(v,u)))
        if sizes == [2,2,2]:
            n_222 += 1
            # S6: same-colour pairs are non-edges (must hold since phi proper on G-v)
            for c, cl in classes.items():
                assert cl[1] not in adj[cl[0]], "same-colour pair adjacent?!"
            # S4: Kempe tethers
            for x in adj[v]:
                cx = phi[x]
                mate = [y for y in classes[cx] if y != x][0]
                for j in range(3):
                    if j == cx: continue
                    # component of mate in (cx, j)-subgraph of G-v
                    comp = {mate}; stack=[mate]
                    while stack:
                        z = stack.pop()
                        for w in adj[z]:
                            if w != v and w not in comp and phi.get(w) in (cx, j):
                                comp.add(w); stack.append(w)
                    if not any((w in comp) for w in classes[j]):
                        n_tether_fail_preds += 1
                        if not crit_has(v,x): false_pos.append(("L2.1", v, x, j))
                        else: witnessed.add((min(v,x),max(v,x)))
print(f"S3/S4 colourings checked: {n_col_total} total, {n_222} of type 2+2+2; "
      f"singleton predictions {n_singleton_preds}, tether-failure predictions {n_tether_fail_preds}")
if false_pos:
    print(f"FALSE POSITIVES: {len(false_pos)} e.g. {false_pos[:3]}"); sys.exit(1)
print("S3/S4 OK: zero false positives (every predicted edge is critical)")
critN = {(min(a,b),max(a,b)) for a,b in crit}
uncov = critN - witnessed
print(f"S5 coverage: {len(witnessed)}/{len(critN)} critical edges witnessed; uncovered: {sorted(uncov)}")
print("S6 OK: complement perfect matching present in all 2+2+2 colourings")
print("ALL CHECKS PASSED" if not false_pos else "FAILED")


==> anc/verify_pg25.py <==
"""Independent verification: PG(2,5) incidence graph vertices are unfrozen.
Builds the graph from scratch, finds+VERIFIES witnesses for v=0 (point) and
v=31 (line): proper 3-colouring of G-v with N(v) colour counts (2,2,2)."""
import itertools, sys
pts = [(x,y,1) for x in range(5) for y in range(5)] + [(x,1,0) for x in range(5)] + [(1,0,0)]
assert len(pts) == 31
N = 62
adj = [set() for _ in range(N)]
for p in range(31):
    for l in range(31):
        if (pts[p][0]*pts[l][0] + pts[p][1]*pts[l][1] + pts[p][2]*pts[l][2]) % 5 == 0:
            adj[p].add(31+l); adj[31+l].add(p)
assert all(len(adj[v]) == 6 for v in range(N))
# girth check (should be 6: no 4-cycles - two points share exactly one line)
for p in range(31):
    for q in range(p+1, 31):
        assert len(adj[p] & adj[q]) == 1   # exactly one common line
print("graph OK: 6-regular bipartite, any two points on exactly 1 common line (girth 6)")
def find_witness(v):
    nv = sorted(adj[v])
    order = nv + [u for u in range(N) if u != v and u not in adj[v]]
    col = {}; cnt = [0,0,0]
    def bt(i):
        if i == len(order): return True
        w = order[i]
        for c in range(3):
            if w in adj[v] and cnt[c] >= 2: continue
            if any(col.get(u) == c for u in adj[w] if u != v): continue
            col[w] = c
            if w in adj[v]: cnt[c] += 1
            if bt(i+1): return True
            if w in adj[v]: cnt[c] -= 1
            del col[w]
        return False
    if not bt(0): return None
    return dict(col)
for v in [0, 31]:
    wit = find_witness(v)
    assert wit is not None, f"v={v} FROZEN?!"
    # VERIFY independently
    for u in range(N):
        if u == v: continue
        for w2 in adj[u]:
            if w2 == v or w2 <= u: continue
            assert wit[u] != wit[w2], "improper!"
    cnts = [0,0,0]
    for u in adj[v]: cnts[wit[u]] += 1
    assert cnts == [2,2,2], f"counts {cnts}"
    print(f"v={v}: VERIFIED unfrozen (proper colouring of G-v, N(v) counts (2,2,2))")
print("CONCLUSION: by point/line-transitivity + self-duality, ALL 62 vertices unfrozen.")
print("Lemma D (general form, q=0 included) is REFUTED at n=62, girth 6.")


==> anc/verify_shore_indep.py <==
"""Independent Python re-implementation of the full shore filter battery
(enum_shore.cpp): [B] deficiency, [C] all-colourings boundary vector, [T] comparable
nonneighbours, [K] generalized local Lemma-1.1 kill test.
usage: geng -q -c -D6 a E:E | python verify_shore_indep.py a
"""
import sys

A = int(sys.argv[1])
ALLOWED = {(6,0,0),(4,1,1),(3,3,0),(2,2,2)}

def g6_to_adj(s, n):
    bits = []
    for ch in s[1:]:
        v = ord(ch) - 63
        bits += [(v >> k) & 1 for k in range(5, -1, -1)]
    need = n * (n - 1) // 2
    if len(bits) < need:
        return None
    adj = [0]*n
    idx = 0
    for j in range(1, n):
        for i in range(j):
            if bits[idx]: adj[i] |= 1 << j; adj[j] |= 1 << i
            idx += 1
    return adj

def colourings(n, adj, skip=-1):
    verts = [v for v in range(n) if v != skip]
    out = []
    col = {}
    def bt(i):
        if i == len(verts): out.append(dict(col)); return
        v = verts[i]
        used = set()
        m = adj[v]
        while m:
            u = (m & -m).bit_length() - 1; m &= m - 1
            if u in col: used.add(col[u])
        for c in range(3):
            if c not in used:
                col[v] = c; bt(i+1); del col[v]
    bt(0)
    return out

cnt = dict(total=0, not3col=0, badvec=0, badtwin=0, localKill=0, SURVIVORS=0)
for line in sys.stdin:
    line = line.strip()
    if not line or line.startswith('>'): continue
    n = ord(line[0]) - 63
    if n != A:
        continue
    adj = g6_to_adj(line, n)
    if adj is None:
        continue
    cnt['total'] += 1
    deg = [bin(adj[v]).count('1') for v in range(n)]
    b = [6 - d for d in deg]
    cols = colourings(n, adj)
    if not cols: cnt['not3col'] += 1; continue
    bad = False
    for col in cols:
        s = [0,0,0]
        for v in range(n): s[col[v]] += b[v]
        if tuple(sorted(s, reverse=True)) not in ALLOWED: bad = True; break
    if bad: cnt['badvec'] += 1; continue
    twin = False
    for u in range(n):
        if b[u] != 0: continue
        for v in range(n):
            if v == u or (adj[u] >> v) & 1: continue
            nu = adj[u] & ~(1 << v)
            if nu & ~adj[v] == 0: twin = True; break
        if twin: break
    if twin: cnt['badtwin'] += 1; continue
    dead = False
    for v in range(n):
        ok = False
        for col in colourings(n, adj, skip=v):
            c3 = [0,0,0]
            m = adj[v]
            while m:
                u = (m & -m).bit_length() - 1; m &= m - 1
                c3[col[u]] += 1
            if sum(max(0, 2 - x) for x in c3) <= b[v]: ok = True; break
        if not ok: dead = True; break
    if dead: cnt['localKill'] += 1; continue
    cnt['SURVIVORS'] += 1
    print('SURVIVOR:', line)
print('PY', A, cnt)

